Master Integrals For Massless Two-Loop Vertex Diagrams With Three Offshell Legs

We compute the master integrals for massless two-loop vertex graphs with three off-shell legs. These master integrals are relevant for the QCD corrections to H to V*V* (where V = W, Z) and for two-loop studies of the triple gluon (and quark-gluon) vertex. We employ the differential equation technique to provide series expansions in epsilon for the various master integrals. The results are analytic and contain a new class of two-dimensional harmonic polylogarithms.

==> data.m <==
(*   
hep-ph/0407343
Master Integrals For Massless Two-Loop Vertex Diagrams With Three Offshell Legs,
T.G. Birthwright, F.~W.~N.~Glover and P. Marquard,


H[...] is defined in eq 4.9
G[...] is defined in eq 4.20
DG[...] denotes Delta G[...] as defined in eq 4.23

F00, F01, F02 are the eps^0, eps^1 and eps^2 parts of the 
one loop triangle F0 (eq 5.6)

The two loop integrals are named as follows
	
F"number of integral""order in eps expansion""kinematic variant" 

as given in the paper. Herein m1, and m2 stands for -1 and -2 .	 

sq denotes lambda 
xsq denotes x lambda

*)


F00 = ( -2*G[sq, 0, x, y] - 2*G[sq, x, y]*H[0, x0] + 
 (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, y]
);

F01 = ( 2*G[0, sq, 0, x, y] + 2*G[sq, 0, 0, x, y] + 2*G[x0, sq, 0, x, y] + 
 2*G[x1, sq, 0, x, y] + (2*G[0, sq, x, y] + 2*G[sq, 0, x, y] + 
   2*G[x0, sq, x, y] + 2*G[x1, sq, x, y])*H[0, x0] + 
 (-G[0, sq, x, y] + (1 - y)*G[0, xsq, x, y] - G[x0, sq, x, y] + 
   (1 - y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y])*
  H[0, y] + 2*G[sq, x, y]*H[0, 0, x0] + (-G[sq, x, y] + (1 - y)*G[xsq, x, y])*
  H[0, 0, y]
);

F02 = ( -2*G[0, 0, sq, 0, x, y] - 2*G[0, sq, 0, 0, x, y] - 2*G[0, x0, sq, 0, x, y] - 
 2*G[0, x1, sq, 0, x, y] - 2*G[sq, 0, 0, 0, x, y] - 2*G[x0, 0, sq, 0, x, y] - 
 2*G[x0, sq, 0, 0, x, y] - 2*G[x0, x0, sq, 0, x, y] - 
 2*G[x0, x1, sq, 0, x, y] - 2*G[x1, 0, sq, 0, x, y] - 
 2*G[x1, sq, 0, 0, x, y] - 2*G[x1, x0, sq, 0, x, y] - 
 2*G[x1, x1, sq, 0, x, y] + (-2*G[0, 0, sq, x, y] - 2*G[0, sq, 0, x, y] - 
   2*G[0, x0, sq, x, y] - 2*G[0, x1, sq, x, y] - 2*G[sq, 0, 0, x, y] - 
   2*G[x0, 0, sq, x, y] - 2*G[x0, sq, 0, x, y] - 2*G[x0, x0, sq, x, y] - 
   2*G[x0, x1, sq, x, y] - 2*G[x1, 0, sq, x, y] - 2*G[x1, sq, 0, x, y] - 
   2*G[x1, x0, sq, x, y] - 2*G[x1, x1, sq, x, y])*H[0, x0] + 
 (G[0, 0, sq, x, y] + (-1 + y)*G[0, 0, xsq, x, y] + G[0, x0, sq, x, y] + 
   (-1 + y)*G[0, x0, xsq, x, y] + G[0, x1, sq, x, y] + 
   (-1 + y)*G[0, x1, xsq, x, y] + G[x0, 0, sq, x, y] + 
   (-1 + y)*G[x0, 0, xsq, x, y] + G[x0, x0, sq, x, y] + 
   (-1 + y)*G[x0, x0, xsq, x, y] + G[x0, x1, sq, x, y] + 
   (-1 + y)*G[x0, x1, xsq, x, y] + G[x1, 0, sq, x, y] + 
   (-1 + y)*G[x1, 0, xsq, x, y] + G[x1, x0, sq, x, y] + 
   (-1 + y)*G[x1, x0, xsq, x, y] + G[x1, x1, sq, x, y] + 
   (-1 + y)*G[x1, x1, xsq, x, y])*H[0, y] + 
 (-2*G[0, sq, x, y] - 2*G[sq, 0, x, y] - 2*G[x0, sq, x, y] - 
   2*G[x1, sq, x, y])*H[0, 0, x0] + 
 (G[0, sq, x, y] + (-1 + y)*G[0, xsq, x, y] + G[x0, sq, x, y] + 
   (-1 + y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y])*
  H[0, 0, y] - 2*G[sq, x, y]*H[0, 0, 0, x0] + 
 (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 0, 0, y]
);

F10a = ( (-57 - Pi^2)/6 + G[sq, 0, 0, y] + ((-1 + x + y)*G[sq, 0, x, y])/lambda + 
 (G[sq, 0, y] + ((-1 + x + y)*G[sq, x, y])/lambda)*H[0, x0] + 
 (-DG[0, 0, y]/2 + G[0, x, y]/2 - G[sq, 0, y]/2 - 
   ((-1 + x + y)*G[sq, x, y])/(2*lambda) - 
   ((-1 + y)*(-1 + x + y)*G[xsq, x, y])/(2*lambda))*H[0, y] - H[1, 0, y]
);

F10b = ( (-57 + Pi^2)/6 - G[sq, 0, 0, y] + ((1 + x - y)*G[sq, 0, x, y])/lambda + 
 (-G[sq, 0, y] + ((1 + x - y)*G[sq, x, y])/lambda)*H[0, x0] + 
 (5 + DG[0, 0, y]/2 - G[0, x, y]/2 + G[sq, 0, y]/2 - 
   ((1 + x - y)*G[sq, x, y])/(2*lambda) - ((1 + x - y)*(-1 + y)*G[xsq, x, y])/
    (2*lambda))*H[0, y] - H[0, 0, y] + H[1, 0, y]
);

F11a = ( -65/2 - (5*Pi^2)/6 - (Pi^2*DG[0, 0, y])/12 - DG[0, sq, 0, 0, y] + 
 (Pi^2*G[sq, 0, y])/12 + G[0, x, y]*(Pi^2/12 - G[sq, 0, 0, y]/2) + 
 5*G[sq, 0, 0, y] + G[sq, x, y]*((Pi^2*(-1 + x + y))/(12*lambda) - 
   ((-1 + x + y)*G[sq, 0, 0, y])/(2*lambda)) + 
 G[xsq, x, y]*(-(Pi^2*(-1 + y)*(-1 + x + y))/(12*lambda) + 
   ((-1 + y)*(-1 + x + y)*G[sq, 0, 0, y])/(2*lambda)) + 
 (5*(-1 + x + y)*G[sq, 0, x, y])/lambda - (3*(-1 + x + y)*G[0, sq, 0, x, y])/
  (2*lambda) - G[sq, 0, 0, 0, y] - (2*(-1 + x + y)*G[sq, 0, 0, x, y])/
  lambda - G[sq, 0, sq, 0, y]/2 + ((-1 + y)*G[sq, 0, xsq, 0, y])/2 + 
 G[sq, sq, 0, 0, y]/2 - (3*G[sq, sq, 0, x, y])/2 + 
 ((-1 + y)*G[sq, xsq, 0, 0, y])/2 - G[x0, sq, 0, 0, y] - 
 ((-1 + x + y)*G[x0, sq, 0, x, y])/lambda - G[x1, sq, 0, 0, y] - 
 ((-1 + x + y)*G[x1, sq, 0, x, y])/lambda + (3*(-1 + y)*G[xsq, sq, 0, x, y])/
  2 + (-DG[0, sq, 0, y] - (G[0, x, y]*G[sq, 0, y])/2 + 
   (5*(-1 + x + y)*G[sq, x, y])/lambda + 
   G[sq, 0, y]*(5 - ((-1 + x + y)*G[sq, x, y])/(2*lambda) + 
     ((-1 + y)*(-1 + x + y)*G[xsq, x, y])/(2*lambda)) - 
   (3*(-1 + x + y)*G[0, sq, x, y])/(2*lambda) - (3*G[sq, 0, 0, y])/2 - 
   (2*(-1 + x + y)*G[sq, 0, x, y])/lambda + G[sq, sq, 0, y]/2 - 
   (3*G[sq, sq, x, y])/2 + ((-1 + y)*G[sq, xsq, 0, y])/2 - G[x0, sq, 0, y] - 
   ((-1 + x + y)*G[x0, sq, x, y])/lambda - G[x1, sq, 0, y] - 
   ((-1 + x + y)*G[x1, sq, x, y])/lambda + (3*(-1 + y)*G[xsq, sq, x, y])/2)*
  H[0, x0] + ((-5*DG[0, 0, y])/2 - DG[0, 0, 0, y]/4 + (3*DG[0, sq, 0, y])/4 + 
   ((-1 + y)*DG[0, xsq, 0, y])/4 + G[0, x, y]*(5/2 + DG[0, 0, y]/4 + 
     G[sq, 0, y]/4) + ((-5*(-1 + x + y))/(2*lambda) + 
     ((-1 + x + y)*DG[0, 0, y])/(4*lambda))*G[sq, x, y] + 
   ((-5*(-1 + y)*(-1 + x + y))/(2*lambda) - 
     ((-1 + y)*(-1 + x + y)*DG[0, 0, y])/(4*lambda))*G[xsq, x, y] + 
   G[sq, 0, y]*(-5/2 + ((-1 + x + y)*G[sq, x, y])/(4*lambda) - 
     ((-1 + y)*(-1 + x + y)*G[xsq, x, y])/(4*lambda)) - G[0, 0, x, y]/4 + 
   (3*(-1 + x + y)*G[0, sq, x, y])/(4*lambda) + 
   (3*(-1 + y)*(-1 + x + y)*G[0, xsq, x, y])/(4*lambda) - G[sq, 0, 0, y]/4 - 
   ((-1 + x + y)*G[sq, 0, x, y])/(4*lambda) - G[sq, sq, 0, y]/4 + 
   (3*G[sq, sq, x, y])/4 - (3*(-1 + y)*G[sq, xsq, 0, y])/4 + 
   (3*(-1 + y)*G[sq, xsq, x, y])/4 + G[x0, sq, 0, y]/2 + 
   ((-1 + x + y)*G[x0, sq, x, y])/(2*lambda) + ((-1 + y)*G[x0, xsq, 0, y])/
    2 + ((-1 + y)*(-1 + x + y)*G[x0, xsq, x, y])/(2*lambda) + 
   G[x1, sq, 0, y]/2 + ((-1 + x + y)*G[x1, sq, x, y])/(2*lambda) + 
   ((-1 + y)*G[x1, xsq, 0, y])/2 + ((-1 + y)*(-1 + x + y)*G[x1, xsq, x, y])/
    (2*lambda) + ((-1 + y)*(-1 + x + y)*G[xsq, 0, x, y])/(4*lambda) - 
   (3*(-1 + y)*G[xsq, sq, x, y])/4 - (3*(-1 + y)^2*G[xsq, xsq, x, y])/4)*
  H[0, y] - (Pi^2*H[1, y])/6 + 
 (-2*G[sq, 0, y] - (2*(-1 + x + y)*G[sq, x, y])/lambda)*H[0, 0, x0] + 
 (DG[0, 0, y] - G[0, x, y] + G[sq, 0, y] + ((-1 + x + y)*G[sq, x, y])/
    lambda + ((-1 + y)*(-1 + x + y)*G[xsq, x, y])/lambda)*H[0, 0, y] + 
 (-5 - DG[0, 0, y]/2 + G[0, x, y]/2 + G[sq, 0, y]/2 + 
   ((-1 + x + y)*G[sq, x, y])/(2*lambda) - 
   ((-1 + y)*(-1 + x + y)*G[xsq, x, y])/(2*lambda))*H[1, 0, y] + 
 2*H[1, 0, 0, y] - H[1, 1, 0, y] + 2*Zeta[3]
);

F11b = ( -65/2 + (5*Pi^2)/6 + (Pi^2*DG[0, 0, y])/12 + DG[0, sq, 0, 0, y] + 
 (Pi^2*G[sq, 0, y])/12 + G[0, x, y]*(-Pi^2/12 + G[sq, 0, 0, y]/2) - 
 5*G[sq, 0, 0, y] + G[sq, x, y]*(-(Pi^2*(1 + x - y))/(12*lambda) + 
   ((1 + x - y)*G[sq, 0, 0, y])/(2*lambda)) + 
 G[xsq, x, y]*(-(Pi^2*(1 + x - y)*(-1 + y))/(12*lambda) + 
   ((1 + x - y)*(-1 + y)*G[sq, 0, 0, y])/(2*lambda)) + 
 (5*(1 + x - y)*G[sq, 0, x, y])/lambda - (3*(1 + x - y)*G[0, sq, 0, x, y])/
  (2*lambda) + G[sq, 0, 0, 0, y] - (2*(1 + x - y)*G[sq, 0, 0, x, y])/lambda - 
 G[sq, 0, sq, 0, y]/2 + ((1 - y)*G[sq, 0, xsq, 0, y])/2 + 
 G[sq, sq, 0, 0, y]/2 - (3*G[sq, sq, 0, x, y])/2 + 
 ((1 - y)*G[sq, xsq, 0, 0, y])/2 + G[x0, sq, 0, 0, y] + 
 ((-1 - x + y)*G[x0, sq, 0, x, y])/lambda + G[x1, sq, 0, 0, y] + 
 ((-1 - x + y)*G[x1, sq, 0, x, y])/lambda - (3*(-1 + y)*G[xsq, sq, 0, x, y])/
  2 + (DG[0, sq, 0, y] + (G[0, x, y]*G[sq, 0, y])/2 + 
   (5*(1 + x - y)*G[sq, x, y])/lambda + 
   G[sq, 0, y]*(-5 + ((1 + x - y)*G[sq, x, y])/(2*lambda) + 
     ((1 + x - y)*(-1 + y)*G[xsq, x, y])/(2*lambda)) - 
   (3*(1 + x - y)*G[0, sq, x, y])/(2*lambda) + (3*G[sq, 0, 0, y])/2 - 
   (2*(1 + x - y)*G[sq, 0, x, y])/lambda + G[sq, sq, 0, y]/2 - 
   (3*G[sq, sq, x, y])/2 + ((1 - y)*G[sq, xsq, 0, y])/2 + G[x0, sq, 0, y] + 
   ((-1 - x + y)*G[x0, sq, x, y])/lambda + G[x1, sq, 0, y] + 
   ((-1 - x + y)*G[x1, sq, x, y])/lambda - (3*(-1 + y)*G[xsq, sq, x, y])/2)*
  H[0, x0] + (19 - Pi^2/6 + (5*DG[0, 0, y])/2 + DG[0, 0, 0, y]/4 - 
   DG[0, sq, 0, y]/4 + ((1 - y)*DG[0, xsq, 0, y])/4 + 
   G[0, x, y]*(-5/2 - DG[0, 0, y]/4 - G[sq, 0, y]/4) + 
   ((-5*(1 + x - y))/(2*lambda) - ((1 + x - y)*DG[0, 0, y])/(4*lambda))*
    G[sq, x, y] + ((-5*(1 + x - y)*(-1 + y))/(2*lambda) - 
     ((1 + x - y)*(-1 + y)*DG[0, 0, y])/(4*lambda))*G[xsq, x, y] + 
   G[sq, 0, y]*(5/2 - ((1 + x - y)*G[sq, x, y])/(4*lambda) - 
     ((1 + x - y)*(-1 + y)*G[xsq, x, y])/(4*lambda)) + G[0, 0, x, y]/4 + 
   (3*(1 + x - y)*G[0, sq, x, y])/(4*lambda) + 
   (3*(1 + x - y)*(-1 + y)*G[0, xsq, x, y])/(4*lambda) + G[sq, 0, 0, y]/4 + 
   ((1 + x - y)*G[sq, 0, x, y])/(4*lambda) - G[sq, sq, 0, y]/4 + 
   (3*G[sq, sq, x, y])/4 + ((1 - y)*G[sq, xsq, 0, y])/4 + 
   (3*(-1 + y)*G[sq, xsq, x, y])/4 - G[x0, sq, 0, y]/2 + 
   ((1 + x - y)*G[x0, sq, x, y])/(2*lambda) + ((1 - y)*G[x0, xsq, 0, y])/2 + 
   ((1 + x - y)*(-1 + y)*G[x0, xsq, x, y])/(2*lambda) - G[x1, sq, 0, y]/2 + 
   ((1 + x - y)*G[x1, sq, x, y])/(2*lambda) + ((1 - y)*G[x1, xsq, 0, y])/2 + 
   ((1 + x - y)*(-1 + y)*G[x1, xsq, x, y])/(2*lambda) + 
   ((1 + x - y)*(-1 + y)*G[xsq, 0, x, y])/(4*lambda) + 
   (3*(-1 + y)*G[xsq, sq, x, y])/4 + (3*(-1 + y)^2*G[xsq, xsq, x, y])/4)*
  H[0, y] + (Pi^2*H[1, y])/6 + 
 (2*G[sq, 0, y] - (2*(1 + x - y)*G[sq, x, y])/lambda)*H[0, 0, x0] + 
 (-5 - DG[0, 0, y]/2 + G[0, x, y]/2 - G[sq, 0, y]/2 + 
   ((1 + x - y)*G[sq, x, y])/(2*lambda) + ((1 + x - y)*(-1 + y)*G[xsq, x, y])/
    (2*lambda))*H[0, 0, y] + (5 + DG[0, 0, y]/2 - G[0, x, y]/2 + 
   G[sq, 0, y]/2 - ((1 + x - y)*G[sq, x, y])/(2*lambda) - 
   ((1 + x - y)*(-1 + y)*G[xsq, x, y])/(2*lambda))*H[1, 0, y] + 
 H[0, 0, 0, y] - H[0, 1, 0, y] - H[1, 0, 0, y] + H[1, 1, 0, y] + Zeta[3]
);

F1m1a = ( -5/2
);

F1m1b = ( -5/2 + H[0, y]
);

F1m2a = ( -1/2
);

F1m2b = ( -1/2
);

F20a = ( G[sq, x, y]*(-Pi^2/6 + G[sq, 0, 0, y]) + 
 G[xsq, x, y]*((Pi^2*(-1 + y))/6 + (1 - y)*G[sq, 0, 0, y]) + 
 3*G[0, sq, 0, x, y] + 4*G[sq, 0, 0, x, y] + 2*G[x0, sq, 0, x, y] + 
 2*G[x1, sq, 0, x, y] + (G[sq, 0, y]*G[sq, x, y] + 
   (1 - y)*G[sq, 0, y]*G[xsq, x, y] + 3*G[0, sq, x, y] + 4*G[sq, 0, x, y] + 
   2*G[x0, sq, x, y] + 2*G[x1, sq, x, y])*H[0, x0] + 
 ((-DG[0, 0, y]/2 - G[sq, 0, y]/2)*G[sq, x, y] + 
   (((-1 + y)*DG[0, 0, y])/2 + ((-1 + y)*G[sq, 0, y])/2)*G[xsq, x, y] - 
   (3*G[0, sq, x, y])/2 - (3*(-1 + y)*G[0, xsq, x, y])/2 + G[sq, 0, x, y]/2 - 
   G[x0, sq, x, y] + (1 - y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + 
   (1 - y)*G[x1, xsq, x, y] + ((1 - y)*G[xsq, 0, x, y])/2)*H[0, y] + 
 4*G[sq, x, y]*H[0, 0, x0] + (-2*G[sq, x, y] + (2 - 2*y)*G[xsq, x, y])*
  H[0, 0, y] + (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 0, y]
);

F20b = ( G[sq, x, y]*(Pi^2/6 - G[sq, 0, 0, y]) + 
 G[xsq, x, y]*((Pi^2*(-1 + y))/6 + (1 - y)*G[sq, 0, 0, y]) + 
 3*G[0, sq, 0, x, y] + 4*G[sq, 0, 0, x, y] + 2*G[x0, sq, 0, x, y] + 
 2*G[x1, sq, 0, x, y] + (-(G[sq, 0, y]*G[sq, x, y]) + 
   (1 - y)*G[sq, 0, y]*G[xsq, x, y] + 3*G[0, sq, x, y] + 4*G[sq, 0, x, y] + 
   2*G[x0, sq, x, y] + 2*G[x1, sq, x, y])*H[0, x0] + 
 ((DG[0, 0, y]/2 + G[sq, 0, y]/2)*G[sq, x, y] + 
   (((-1 + y)*DG[0, 0, y])/2 + ((-1 + y)*G[sq, 0, y])/2)*G[xsq, x, y] - 
   (3*G[0, sq, x, y])/2 - (3*(-1 + y)*G[0, xsq, x, y])/2 - G[sq, 0, x, y]/2 - 
   G[x0, sq, x, y] + (1 - y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + 
   (1 - y)*G[x1, xsq, x, y] + ((1 - y)*G[xsq, 0, x, y])/2)*H[0, y] + 
 4*G[sq, x, y]*H[0, 0, x0] + (-G[sq, x, y] + (1 - y)*G[xsq, x, y])*
  H[0, 0, y] + (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 0, y]
);

F21a = ( -(Pi^2*(-1 + y)*G[sq, 0, y]*G[xsq, x, y])/12 + 
 G[0, sq, x, y]*(Pi^2/4 - (3*G[sq, 0, 0, y])/2) + 
 G[0, xsq, x, y]*(-(Pi^2*(-1 + y))/4 + (3*(-1 + y)*G[sq, 0, 0, y])/2) + 
 (Pi^2*G[sq, 0, x, y])/12 + (Pi^2*G[x0, sq, x, y])/6 - 
 (Pi^2*(-1 + y)*G[x0, xsq, x, y])/6 + (Pi^2*G[x1, sq, x, y])/6 - 
 (Pi^2*(-1 + y)*G[x1, xsq, x, y])/6 - (Pi^2*(-1 + y)*G[xsq, 0, x, y])/12 + 
 G[sq, 0, 0, y]*(-G[sq, 0, x, y]/2 - G[x0, sq, x, y] + 
   (-1 + y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + 
   ((-1 + y)*G[xsq, 0, x, y])/2) - (9*G[0, 0, sq, 0, x, y])/2 - 
 6*G[0, sq, 0, 0, x, y] - 3*G[0, x0, sq, 0, x, y] - 3*G[0, x1, sq, 0, x, y] - 
 8*G[sq, 0, 0, 0, x, y] - (3*G[sq, sq, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[sq, xsq, sq, 0, x, y])/2 - 3*G[x0, 0, sq, 0, x, y] - 
 4*G[x0, sq, 0, 0, x, y] - 2*G[x0, x0, sq, 0, x, y] - 
 2*G[x0, x1, sq, 0, x, y] - 3*G[x1, 0, sq, 0, x, y] - 
 4*G[x1, sq, 0, 0, x, y] - 2*G[x1, x0, sq, 0, x, y] - 
 2*G[x1, x1, sq, 0, x, y] + (3*(-1 + y)*G[xsq, sq, sq, 0, x, y])/2 - 
 (3*(-1 + y)^2*G[xsq, xsq, sq, 0, x, y])/2 + 
 (G[sq, x, y]*(-DG[0, sq, 0, y] - (3*G[sq, 0, 0, y])/2 + G[sq, sq, 0, y]/2 + 
     ((-1 + y)*G[sq, xsq, 0, y])/2 - G[x0, sq, 0, y] - G[x1, sq, 0, y]) + 
   G[xsq, x, y]*((-1 + y)*DG[0, sq, 0, y] + (3*(-1 + y)*G[sq, 0, 0, y])/2 + 
     ((1 - y)*G[sq, sq, 0, y])/2 - ((-1 + y)^2*G[sq, xsq, 0, y])/2 + 
     (-1 + y)*G[x0, sq, 0, y] + (-1 + y)*G[x1, sq, 0, y]) + 
   G[sq, 0, y]*((-3*G[0, sq, x, y])/2 + (3*(-1 + y)*G[0, xsq, x, y])/2 - 
     G[sq, 0, x, y]/2 - G[x0, sq, x, y] + (-1 + y)*G[x0, xsq, x, y] - 
     G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + ((-1 + y)*G[xsq, 0, x, y])/
      2) - (9*G[0, 0, sq, x, y])/2 - 6*G[0, sq, 0, x, y] - 
   3*G[0, x0, sq, x, y] - 3*G[0, x1, sq, x, y] - 8*G[sq, 0, 0, x, y] - 
   (3*G[sq, sq, sq, x, y])/2 + (3*(-1 + y)*G[sq, xsq, sq, x, y])/2 - 
   3*G[x0, 0, sq, x, y] - 4*G[x0, sq, 0, x, y] - 2*G[x0, x0, sq, x, y] - 
   2*G[x0, x1, sq, x, y] - 3*G[x1, 0, sq, x, y] - 4*G[x1, sq, 0, x, y] - 
   2*G[x1, x0, sq, x, y] - 2*G[x1, x1, sq, x, y] + 
   (3*(-1 + y)*G[xsq, sq, sq, x, y])/2 - (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/
    2)*H[0, x0] + ((3*DG[0, 0, y]*G[0, sq, x, y])/4 - 
   (3*(-1 + y)*DG[0, 0, y]*G[0, xsq, x, y])/4 + (DG[0, 0, y]*G[sq, 0, x, y])/
    4 + (DG[0, 0, y]*G[x0, sq, x, y])/2 + 
   ((1 - y)*DG[0, 0, y]*G[x0, xsq, x, y])/2 + (DG[0, 0, y]*G[x1, sq, x, y])/
    2 + G[sq, x, y]*(-DG[0, 0, 0, y]/4 + (3*DG[0, sq, 0, y])/4 + 
     ((-1 + y)*DG[0, xsq, 0, y])/4 - G[sq, 0, 0, y]/4 - G[sq, sq, 0, y]/4 - 
     (3*(-1 + y)*G[sq, xsq, 0, y])/4 + G[x0, sq, 0, y]/2 + 
     ((-1 + y)*G[x0, xsq, 0, y])/2 + G[x1, sq, 0, y]/2 + 
     ((-1 + y)*G[x1, xsq, 0, y])/2) + G[xsq, x, y]*
    (((-1 + y)*DG[0, 0, 0, y])/4 - (3*(-1 + y)*DG[0, sq, 0, y])/4 - 
     ((-1 + y)^2*DG[0, xsq, 0, y])/4 + ((-1 + y)*G[sq, 0, 0, y])/4 + 
     ((-1 + y)*G[sq, sq, 0, y])/4 + (3*(-1 + y)^2*G[sq, xsq, 0, y])/4 + 
     ((1 - y)*G[x0, sq, 0, y])/2 - ((-1 + y)^2*G[x0, xsq, 0, y])/2 + 
     ((1 - y)*G[x1, sq, 0, y])/2 - ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   ((1 - y)*DG[0, 0, y]*G[x1, xsq, x, y])/2 + 
   ((1 - y)*DG[0, 0, y]*G[xsq, 0, x, y])/4 + 
   G[sq, 0, y]*((3*G[0, sq, x, y])/4 - (3*(-1 + y)*G[0, xsq, x, y])/4 + 
     G[sq, 0, x, y]/4 + G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 + 
     G[x1, sq, x, y]/2 + ((1 - y)*G[x1, xsq, x, y])/2 + 
     ((1 - y)*G[xsq, 0, x, y])/4) + (9*G[0, 0, sq, x, y])/4 + 
   (9*(-1 + y)*G[0, 0, xsq, x, y])/4 - (3*G[0, sq, 0, x, y])/4 + 
   (3*G[0, x0, sq, x, y])/2 + (3*(-1 + y)*G[0, x0, xsq, x, y])/2 + 
   (3*G[0, x1, sq, x, y])/2 + (3*(-1 + y)*G[0, x1, xsq, x, y])/2 + 
   (3*(-1 + y)*G[0, xsq, 0, x, y])/4 - G[sq, 0, 0, x, y]/4 + 
   (3*G[sq, sq, sq, x, y])/4 + (3*(-1 + y)*G[sq, sq, xsq, x, y])/4 - 
   (3*(-1 + y)*G[sq, xsq, sq, x, y])/4 - (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/
    4 + (3*G[x0, 0, sq, x, y])/2 + (3*(-1 + y)*G[x0, 0, xsq, x, y])/2 - 
   G[x0, sq, 0, x, y]/2 + G[x0, x0, sq, x, y] + 
   (-1 + y)*G[x0, x0, xsq, x, y] + G[x0, x1, sq, x, y] + 
   (-1 + y)*G[x0, x1, xsq, x, y] + ((-1 + y)*G[x0, xsq, 0, x, y])/2 + 
   (3*G[x1, 0, sq, x, y])/2 + (3*(-1 + y)*G[x1, 0, xsq, x, y])/2 - 
   G[x1, sq, 0, x, y]/2 + G[x1, x0, sq, x, y] + 
   (-1 + y)*G[x1, x0, xsq, x, y] + G[x1, x1, sq, x, y] + 
   (-1 + y)*G[x1, x1, xsq, x, y] + ((-1 + y)*G[x1, xsq, 0, x, y])/2 + 
   ((-1 + y)*G[xsq, 0, 0, x, y])/4 - (3*(-1 + y)*G[xsq, sq, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4)*H[0, y] + 
 (-(Pi^2*G[sq, x, y])/6 + (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[1, y] + 
 (-2*G[sq, 0, y]*G[sq, x, y] + 2*(-1 + y)*G[sq, 0, y]*G[xsq, x, y] - 
   6*G[0, sq, x, y] - 8*G[sq, 0, x, y] - 4*G[x0, sq, x, y] - 
   4*G[x1, sq, x, y])*H[0, 0, x0] + 
 ((DG[0, 0, y] + G[sq, 0, y])*G[sq, x, y] + (1 - y)*DG[0, 0, y]*
    G[xsq, x, y] + (1 - y)*G[sq, 0, y]*G[xsq, x, y] + 3*G[0, sq, x, y] + 
   3*(-1 + y)*G[0, xsq, x, y] - G[sq, 0, x, y] + 2*G[x0, sq, x, y] + 
   2*(-1 + y)*G[x0, xsq, x, y] + 2*G[x1, sq, x, y] + 
   2*(-1 + y)*G[x1, xsq, x, y] + (-1 + y)*G[xsq, 0, x, y])*H[0, 0, y] + 
 ((-DG[0, 0, y]/2 + G[sq, 0, y]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, x, y])/2 + ((1 - y)*G[sq, 0, y]*G[xsq, x, y])/
    2 + (3*G[0, sq, x, y])/2 - (3*(-1 + y)*G[0, xsq, x, y])/2 + 
   G[sq, 0, x, y]/2 + G[x0, sq, x, y] + (1 - y)*G[x0, xsq, x, y] + 
   G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y] + ((1 - y)*G[xsq, 0, x, y])/2)*
  H[1, 0, y] - 8*G[sq, x, y]*H[0, 0, 0, x0] + 
 (4*G[sq, x, y] + 4*(-1 + y)*G[xsq, x, y])*H[0, 0, 0, y] + 
 (2*G[sq, x, y] + (2 - 2*y)*G[xsq, x, y])*H[1, 0, 0, y] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 1, 0, y] + 
 G[sq, x, y]*(-(Pi^2*DG[0, 0, y])/12 - DG[0, sq, 0, 0, y] + 
   (Pi^2*G[sq, 0, y])/12 - G[sq, 0, 0, 0, y] - G[sq, 0, sq, 0, y]/2 + 
   ((-1 + y)*G[sq, 0, xsq, 0, y])/2 + G[sq, sq, 0, 0, y]/2 + 
   ((-1 + y)*G[sq, xsq, 0, 0, y])/2 - G[x0, sq, 0, 0, y] - 
   G[x1, sq, 0, 0, y] - Zeta[3]) + 
 G[xsq, x, y]*((Pi^2*(-1 + y)*DG[0, 0, y])/12 + (-1 + y)*DG[0, sq, 0, 0, y] + 
   (-1 + y)*G[sq, 0, 0, 0, y] + ((-1 + y)*G[sq, 0, sq, 0, y])/2 - 
   ((-1 + y)^2*G[sq, 0, xsq, 0, y])/2 + ((1 - y)*G[sq, sq, 0, 0, y])/2 - 
   ((-1 + y)^2*G[sq, xsq, 0, 0, y])/2 + (-1 + y)*G[x0, sq, 0, 0, y] + 
   (-1 + y)*G[x1, sq, 0, 0, y] + (-1 + y)*Zeta[3])
);

F21b = ( (Pi^2*(-1 + y)*G[sq, 0, y]*G[xsq, x, y])/12 + 
 G[0, sq, x, y]*(-Pi^2/4 + (3*G[sq, 0, 0, y])/2) + 
 G[0, xsq, x, y]*(-(Pi^2*(-1 + y))/4 + (3*(-1 + y)*G[sq, 0, 0, y])/2) - 
 (Pi^2*G[sq, 0, x, y])/12 - (Pi^2*G[x0, sq, x, y])/6 - 
 (Pi^2*(-1 + y)*G[x0, xsq, x, y])/6 - (Pi^2*G[x1, sq, x, y])/6 - 
 (Pi^2*(-1 + y)*G[x1, xsq, x, y])/6 - (Pi^2*(-1 + y)*G[xsq, 0, x, y])/12 + 
 G[sq, 0, 0, y]*(G[sq, 0, x, y]/2 + G[x0, sq, x, y] + 
   (-1 + y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + 
   ((-1 + y)*G[xsq, 0, x, y])/2) - (9*G[0, 0, sq, 0, x, y])/2 - 
 6*G[0, sq, 0, 0, x, y] - 3*G[0, x0, sq, 0, x, y] - 3*G[0, x1, sq, 0, x, y] - 
 8*G[sq, 0, 0, 0, x, y] - (3*G[sq, sq, sq, 0, x, y])/2 - 
 (3*(-1 + y)*G[sq, xsq, sq, 0, x, y])/2 - 3*G[x0, 0, sq, 0, x, y] - 
 4*G[x0, sq, 0, 0, x, y] - 2*G[x0, x0, sq, 0, x, y] - 
 2*G[x0, x1, sq, 0, x, y] - 3*G[x1, 0, sq, 0, x, y] - 
 4*G[x1, sq, 0, 0, x, y] - 2*G[x1, x0, sq, 0, x, y] - 
 2*G[x1, x1, sq, 0, x, y] - (3*(-1 + y)*G[xsq, sq, sq, 0, x, y])/2 - 
 (3*(-1 + y)^2*G[xsq, xsq, sq, 0, x, y])/2 + 
 (G[sq, x, y]*(DG[0, sq, 0, y] + (3*G[sq, 0, 0, y])/2 + G[sq, sq, 0, y]/2 + 
     ((1 - y)*G[sq, xsq, 0, y])/2 + G[x0, sq, 0, y] + G[x1, sq, 0, y]) + 
   G[xsq, x, y]*((-1 + y)*DG[0, sq, 0, y] + (3*(-1 + y)*G[sq, 0, 0, y])/2 + 
     ((-1 + y)*G[sq, sq, 0, y])/2 - ((-1 + y)^2*G[sq, xsq, 0, y])/2 + 
     (-1 + y)*G[x0, sq, 0, y] + (-1 + y)*G[x1, sq, 0, y]) + 
   G[sq, 0, y]*((3*G[0, sq, x, y])/2 + (3*(-1 + y)*G[0, xsq, x, y])/2 + 
     G[sq, 0, x, y]/2 + G[x0, sq, x, y] + (-1 + y)*G[x0, xsq, x, y] + 
     G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + ((-1 + y)*G[xsq, 0, x, y])/
      2) - (9*G[0, 0, sq, x, y])/2 - 6*G[0, sq, 0, x, y] - 
   3*G[0, x0, sq, x, y] - 3*G[0, x1, sq, x, y] - 8*G[sq, 0, 0, x, y] - 
   (3*G[sq, sq, sq, x, y])/2 - (3*(-1 + y)*G[sq, xsq, sq, x, y])/2 - 
   3*G[x0, 0, sq, x, y] - 4*G[x0, sq, 0, x, y] - 2*G[x0, x0, sq, x, y] - 
   2*G[x0, x1, sq, x, y] - 3*G[x1, 0, sq, x, y] - 4*G[x1, sq, 0, x, y] - 
   2*G[x1, x0, sq, x, y] - 2*G[x1, x1, sq, x, y] - 
   (3*(-1 + y)*G[xsq, sq, sq, x, y])/2 - (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/
    2)*H[0, x0] + ((-3*DG[0, 0, y]*G[0, sq, x, y])/4 - 
   (3*(-1 + y)*DG[0, 0, y]*G[0, xsq, x, y])/4 - (DG[0, 0, y]*G[sq, 0, x, y])/
    4 - (DG[0, 0, y]*G[x0, sq, x, y])/2 + 
   ((1 - y)*DG[0, 0, y]*G[x0, xsq, x, y])/2 - (DG[0, 0, y]*G[x1, sq, x, y])/
    2 + G[sq, x, y]*(-Pi^2/6 + DG[0, 0, 0, y]/4 - DG[0, sq, 0, y]/4 + 
     ((1 - y)*DG[0, xsq, 0, y])/4 + G[sq, 0, 0, y]/4 - G[sq, sq, 0, y]/4 + 
     ((1 - y)*G[sq, xsq, 0, y])/4 - G[x0, sq, 0, y]/2 + 
     ((1 - y)*G[x0, xsq, 0, y])/2 - G[x1, sq, 0, y]/2 + 
     ((1 - y)*G[x1, xsq, 0, y])/2) + G[xsq, x, y]*
    (-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, 0, y])/4 + 
     ((1 - y)*DG[0, sq, 0, y])/4 - ((-1 + y)^2*DG[0, xsq, 0, y])/4 + 
     ((-1 + y)*G[sq, 0, 0, y])/4 + ((1 - y)*G[sq, sq, 0, y])/4 - 
     ((-1 + y)^2*G[sq, xsq, 0, y])/4 + ((1 - y)*G[x0, sq, 0, y])/2 - 
     ((-1 + y)^2*G[x0, xsq, 0, y])/2 + ((1 - y)*G[x1, sq, 0, y])/2 - 
     ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   ((1 - y)*DG[0, 0, y]*G[x1, xsq, x, y])/2 + 
   ((1 - y)*DG[0, 0, y]*G[xsq, 0, x, y])/4 + 
   G[sq, 0, y]*((-3*G[0, sq, x, y])/4 - (3*(-1 + y)*G[0, xsq, x, y])/4 - 
     G[sq, 0, x, y]/4 - G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 - 
     G[x1, sq, x, y]/2 + ((1 - y)*G[x1, xsq, x, y])/2 + 
     ((1 - y)*G[xsq, 0, x, y])/4) + (9*G[0, 0, sq, x, y])/4 + 
   (9*(-1 + y)*G[0, 0, xsq, x, y])/4 + (3*G[0, sq, 0, x, y])/4 + 
   (3*G[0, x0, sq, x, y])/2 + (3*(-1 + y)*G[0, x0, xsq, x, y])/2 + 
   (3*G[0, x1, sq, x, y])/2 + (3*(-1 + y)*G[0, x1, xsq, x, y])/2 + 
   (3*(-1 + y)*G[0, xsq, 0, x, y])/4 + G[sq, 0, 0, x, y]/4 + 
   (3*G[sq, sq, sq, x, y])/4 + (3*(-1 + y)*G[sq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)*G[sq, xsq, sq, x, y])/4 + (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/
    4 + (3*G[x0, 0, sq, x, y])/2 + (3*(-1 + y)*G[x0, 0, xsq, x, y])/2 + 
   G[x0, sq, 0, x, y]/2 + G[x0, x0, sq, x, y] + 
   (-1 + y)*G[x0, x0, xsq, x, y] + G[x0, x1, sq, x, y] + 
   (-1 + y)*G[x0, x1, xsq, x, y] + ((-1 + y)*G[x0, xsq, 0, x, y])/2 + 
   (3*G[x1, 0, sq, x, y])/2 + (3*(-1 + y)*G[x1, 0, xsq, x, y])/2 + 
   G[x1, sq, 0, x, y]/2 + G[x1, x0, sq, x, y] + 
   (-1 + y)*G[x1, x0, xsq, x, y] + G[x1, x1, sq, x, y] + 
   (-1 + y)*G[x1, x1, xsq, x, y] + ((-1 + y)*G[x1, xsq, 0, x, y])/2 + 
   ((-1 + y)*G[xsq, 0, 0, x, y])/4 + (3*(-1 + y)*G[xsq, sq, sq, x, y])/4 + 
   (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4)*H[0, y] + 
 ((Pi^2*G[sq, x, y])/6 + (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[1, y] + 
 (2*G[sq, 0, y]*G[sq, x, y] + 2*(-1 + y)*G[sq, 0, y]*G[xsq, x, y] - 
   6*G[0, sq, x, y] - 8*G[sq, 0, x, y] - 4*G[x0, sq, x, y] - 
   4*G[x1, sq, x, y])*H[0, 0, x0] + 
 ((-DG[0, 0, y]/2 - G[sq, 0, y]/2)*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, y]*G[xsq, x, y])/2 + ((1 - y)*G[sq, 0, y]*G[xsq, x, y])/
    2 + (3*G[0, sq, x, y])/2 + (3*(-1 + y)*G[0, xsq, x, y])/2 + 
   G[sq, 0, x, y]/2 + G[x0, sq, x, y] + (-1 + y)*G[x0, xsq, x, y] + 
   G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + ((-1 + y)*G[xsq, 0, x, y])/
    2)*H[0, 0, y] + ((DG[0, 0, y]/2 + G[sq, 0, y]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, x, y])/2 + 
   ((-1 + y)*G[sq, 0, y]*G[xsq, x, y])/2 - (3*G[0, sq, x, y])/2 - 
   (3*(-1 + y)*G[0, xsq, x, y])/2 - G[sq, 0, x, y]/2 - G[x0, sq, x, y] + 
   (1 - y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y] + 
   ((1 - y)*G[xsq, 0, x, y])/2)*H[1, 0, y] - 8*G[sq, x, y]*H[0, 0, 0, x0] + 
 (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 0, 0, y] + 
 (-G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 1, 0, y] + 
 (-G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 0, 0, y] + 
 (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 1, 0, y] + 
 G[sq, x, y]*((Pi^2*DG[0, 0, y])/12 + DG[0, sq, 0, 0, y] + 
   (Pi^2*G[sq, 0, y])/12 + G[sq, 0, 0, 0, y] - G[sq, 0, sq, 0, y]/2 + 
   ((1 - y)*G[sq, 0, xsq, 0, y])/2 + G[sq, sq, 0, 0, y]/2 + 
   ((1 - y)*G[sq, xsq, 0, 0, y])/2 + G[x0, sq, 0, 0, y] + 
   G[x1, sq, 0, 0, y] - 2*Zeta[3]) + 
 G[xsq, x, y]*((Pi^2*(-1 + y)*DG[0, 0, y])/12 + (-1 + y)*DG[0, sq, 0, 0, y] + 
   (-1 + y)*G[sq, 0, 0, 0, y] + ((1 - y)*G[sq, 0, sq, 0, y])/2 - 
   ((-1 + y)^2*G[sq, 0, xsq, 0, y])/2 + ((-1 + y)*G[sq, sq, 0, 0, y])/2 - 
   ((-1 + y)^2*G[sq, xsq, 0, 0, y])/2 + (-1 + y)*G[x0, sq, 0, 0, y] + 
   (-1 + y)*G[x1, sq, 0, 0, y] - 2*(-1 + y)*Zeta[3])
);

F2m1a = ( -2*G[sq, 0, x, y] - 2*G[sq, x, y]*H[0, x0] + 
 (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, y]
);

F2m1b = ( -2*G[sq, 0, x, y] - 2*G[sq, x, y]*H[0, x0] + 
 (G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, y]
);

F30a = ( 6*G[sq, sq, sq, 0, x, y] + (-2*G[sq, x, y]*G[sq, sq, 0, y] + 
   6*G[sq, sq, sq, x, y])*H[0, x0] + 
 (G[sq, x, y]*(Pi^2/3 - DG[0, sq, 0, y] + G[sq, sq, 0, y] + 
     2*(-1 + y)*G[sq, xsq, 0, y]) - 3*G[sq, sq, sq, x, y] + 
   (3 - 3*y)*G[sq, sq, xsq, x, y])*H[0, y] + 
 ((-DG[0, 0, y] - G[sq, 0, y])*G[sq, x, y] + G[sq, 0, x, y])*H[0, 0, y] - 
 2*G[sq, 0, y]*G[sq, x, y]*H[1, 0, y] + 2*G[sq, x, y]*H[0, 1, 0, y] - 
 2*G[sq, x, y]*H[1, 0, 0, y] + G[sq, x, y]*(-(Pi^2*G[sq, 0, y])/3 + 
   2*G[sq, 0, sq, 0, y] - 2*G[sq, sq, 0, 0, y] - 6*Zeta[3])
);

F30b = ( -(Pi^2*(-1 + y)*G[sq, 0, y]*G[xsq, x, y])/12 + 
 G[sq, 0, x0]*G[xsq, x, y]*(-(Pi^2*(-1 + y))/12 + 
   ((-1 + y)*G[sq, 0, 0, x0])/2) + G[0, sq, x, y]*
  (-Pi^2/4 + G[sq, 0, 0, x0] + G[sq, 0, 0, y]/2) + 
 G[0, xsq, x, y]*(-(Pi^2*(-1 + y))/12 + ((-1 + y)*G[sq, 0, 0, y])/2) - 
 (Pi^2*G[sq, 0, x, y])/4 + (Pi^2*(-1 + y)*G[xsq, 0, x, y])/4 + 
 G[sq, 0, 0, y]*(G[sq, 0, x, y]/2 + ((1 - y)*G[xsq, 0, x, y])/2) + 
 G[sq, 0, 0, x0]*(G[sq, 0, x, y] + (1 - y)*G[xsq, 0, x, y]) - 
 G[0, 0, sq, 0, x, y]/2 - G[0, sq, 0, 0, x, y] + 
 (3*G[sq, sq, sq, 0, x, y])/2 - (3*(-1 + y)*G[sq, xsq, sq, 0, x, y])/2 - 
 (3*(-1 + y)*G[xsq, sq, sq, 0, x, y])/2 + 
 (3*(-1 + y)^2*G[xsq, xsq, sq, 0, x, y])/2 + 
 ((Pi^2*G[sq, x, y])/6 - (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[1, x0] + 
 ((Pi^2*G[sq, x, y])/6 - (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[1, y] + 
 ((-DG[0, 0, x0]/2 - G[sq, 0, x0]/2 + 2*G[sq, 0, y])*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
   ((-1 + y)*G[sq, 0, x0]*G[xsq, x, y])/2 + (2 - 2*y)*G[sq, 0, y]*
    G[xsq, x, y] - G[0, sq, x, y])*H[0, 0, x0] + 
 H[0, y]*(((-1 + y)*G[sq, 0, x0]^2*G[xsq, x, y])/2 - 
   (DG[0, 0, y]*G[0, sq, x, y])/4 + ((1 - y)*DG[0, 0, y]*G[0, xsq, x, y])/4 - 
   (DG[0, 0, y]*G[sq, 0, x, y])/4 + G[sq, x, y]*(-Pi^2/6 + DG[0, 0, 0, y]/4 + 
     (3*DG[0, sq, 0, x0])/2 - DG[0, sq, 0, y]/4 + ((1 - y)*DG[0, xsq, 0, y])/
      4 - (DG[0, 0, x0]*G[sq, 0, x0])/2 - G[sq, 0, x0]^2/2 + 
     2*G[sq, 0, 0, x0] + G[sq, 0, 0, y]/4 + (3*G[sq, sq, 0, x0])/2 - 
     G[sq, sq, 0, y]/4 + ((1 - y)*G[sq, xsq, 0, y])/4 + G[x0, sq, 0, x0] - 
     G[x0, sq, 0, y]/2 + ((1 - y)*G[x0, xsq, 0, y])/2 + G[x1, sq, 0, x0] - 
     G[x1, sq, 0, y]/2 + ((1 - y)*G[x1, xsq, 0, y])/2) + 
   G[xsq, x, y]*((Pi^2*(-1 + y))/6 + ((1 - y)*DG[0, 0, 0, y])/4 - 
     (3*(-1 + y)*DG[0, sq, 0, x0])/2 + ((-1 + y)*DG[0, sq, 0, y])/4 + 
     ((-1 + y)^2*DG[0, xsq, 0, y])/4 + (2 - 2*y)*G[sq, 0, 0, x0] + 
     ((1 - y)*G[sq, 0, 0, y])/4 - (3*(-1 + y)*G[sq, sq, 0, x0])/2 + 
     ((-1 + y)*G[sq, sq, 0, y])/4 + ((-1 + y)^2*G[sq, xsq, 0, y])/4 + 
     (1 - y)*G[x0, sq, 0, x0] + ((-1 + y)*G[x0, sq, 0, y])/2 + 
     ((-1 + y)^2*G[x0, xsq, 0, y])/2 + (1 - y)*G[x1, sq, 0, x0] + 
     ((-1 + y)*G[x1, sq, 0, y])/2 + ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, 0, x, y])/4 + 
   G[sq, 0, x0]*(((-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/2 + G[0, sq, x, y] + 
     G[sq, 0, x, y] + (1 - y)*G[xsq, 0, x, y]) + 
   G[sq, 0, y]*(-G[0, sq, x, y]/4 + ((1 - y)*G[0, xsq, x, y])/4 - 
     G[sq, 0, x, y]/4 + ((-1 + y)*G[xsq, 0, x, y])/4) + G[0, 0, sq, x, y]/4 + 
   ((-1 + y)*G[0, 0, xsq, x, y])/4 + (3*G[0, sq, 0, x, y])/4 + 
   ((-1 + y)*G[0, xsq, 0, x, y])/4 - G[sq, 0, 0, x, y]/4 - 
   (3*G[sq, sq, sq, x, y])/4 - (3*(-1 + y)*G[sq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)*G[sq, xsq, sq, x, y])/4 + (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/
    4 + ((-1 + y)*G[xsq, 0, 0, x, y])/4 + (3*(-1 + y)*G[xsq, sq, sq, x, y])/
    4 + (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 - 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4 + 
   (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 0, x0]) + 
 ((-DG[0, 0, y]/2 + 2*G[sq, 0, x0] - G[sq, 0, y]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, x, y])/2 + (2 - 2*y)*G[sq, 0, x0]*
    G[xsq, x, y] + ((-1 + y)*G[sq, 0, y]*G[xsq, x, y])/2 - G[0, sq, x, y]/2 + 
   ((1 - y)*G[0, xsq, x, y])/2 + G[sq, 0, x, y]/2 + 
   ((1 - y)*G[xsq, 0, x, y])/2)*H[0, 0, y] + 
 H[0, x0]*(((1 - y)*G[sq, 0, x0]^2*G[xsq, x, y])/4 - 
   (DG[0, 0, x0]*G[0, sq, x, y])/2 - (DG[0, 0, x0]*G[sq, 0, x, y])/2 + 
   G[sq, x, y]*(-Pi^2/6 + DG[0, 0, x0]^2/4 - DG[0, 0, 0, x0]/4 - 
     (3*DG[0, sq, 0, x0])/4 + DG[0, sq, 0, y] - 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + (DG[0, 0, x0]*G[sq, 0, x0])/
      2 + G[sq, 0, x0]^2/4 - G[sq, 0, 0, x0]/4 + (3*G[sq, 0, 0, y])/2 - 
     (3*G[sq, sq, 0, x0])/4 + G[sq, sq, 0, y]/2 - 
     (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 + ((1 - y)*G[sq, xsq, 0, y])/
      2 - G[x0, sq, 0, x0]/2 + G[x0, sq, 0, y] + 
     (Sqrt[y] - y/2)*G[x0, xsq, 0, x0] - G[x1, sq, 0, x0]/2 + 
     G[x1, sq, 0, y] + (Sqrt[y] - y/2)*G[x1, xsq, 0, x0]) + 
   G[xsq, x, y]*((Pi^2*(-1 + y))/6 + ((1 - y)*DG[0, 0, x0]^2)/4 + 
     ((-1 + y)*DG[0, 0, 0, x0])/4 + (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
     (1 - y)*DG[0, sq, 0, y] + (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, 0, x0])/4 + ((-1 + y)*G[sq, 0, 0, x0])/4 - 
     (3*(-1 + y)*G[sq, 0, 0, y])/2 + (3*(-1 + y)*G[sq, sq, 0, x0])/4 + 
     ((1 - y)*G[sq, sq, 0, y])/2 + (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       G[sq, xsq, 0, x0])/4 + ((-1 + y)^2*G[sq, xsq, 0, y])/2 + 
     ((-1 + y)*G[x0, sq, 0, x0])/2 + (1 - y)*G[x0, sq, 0, y] + 
     ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x0, xsq, 0, x0])/2 + 
     ((-1 + y)*G[x1, sq, 0, x0])/2 + (1 - y)*G[x1, sq, 0, y] + 
     ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x1, xsq, 0, x0])/2) + 
   ((-1 + y)*DG[0, 0, x0]*G[xsq, 0, x, y])/2 + 
   G[sq, 0, y]*(G[0, sq, x, y]/2 + ((-1 + y)*G[0, xsq, x, y])/2 + 
     G[sq, 0, x, y]/2 + ((1 - y)*G[xsq, 0, x, y])/2) + 
   G[sq, 0, x0]*(((1 - y)*DG[0, 0, x0]*G[xsq, x, y])/2 - G[0, sq, x, y]/2 - 
     G[sq, 0, x, y]/2 + ((-1 + y)*G[xsq, 0, x, y])/2) - G[0, 0, sq, x, y]/2 - 
   G[0, sq, 0, x, y] + (3*G[sq, sq, sq, x, y])/2 - 
   (3*(-1 + y)*G[sq, xsq, sq, x, y])/2 - (3*(-1 + y)*G[xsq, sq, sq, x, y])/
    2 + (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/2 + 
   (-G[sq, 0, x, y] + (-1 + y)*G[xsq, 0, x, y])*H[0, y] + 
   (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 0, y]) + 
 ((DG[0, 0, x0]/2 + G[sq, 0, x0]/2)*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
   ((1 - y)*G[sq, 0, x0]*G[xsq, x, y])/2 - G[0, sq, x, y] - G[sq, 0, x, y] + 
   (-1 + y)*G[xsq, 0, x, y])*H[1, 0, x0] + 
 ((DG[0, 0, y]/2 + G[sq, 0, y]/2)*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, y]*G[xsq, x, y])/2 + ((1 - y)*G[sq, 0, y]*G[xsq, x, y])/
    2 - G[0, sq, x, y]/2 + ((1 - y)*G[0, xsq, x, y])/2 - G[sq, 0, x, y]/2 + 
   ((-1 + y)*G[xsq, 0, x, y])/2)*H[1, 0, y] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 1, 0, x0] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 1, 0, y] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 0, 0, x0] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 0, 0, y] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 1, 0, x0] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 1, 0, y] + 
 G[sq, x, y]*((Pi^2*DG[0, 0, x0])/12 + (Pi^2*DG[0, 0, y])/12 + 
   (3*DG[0, sq, 0, 0, x0])/2 + DG[0, sq, 0, 0, y] + (Pi^2*G[sq, 0, y])/12 + 
   G[sq, 0, x0]*(Pi^2/12 - G[sq, 0, 0, x0]/2) - 
   (DG[0, 0, x0]*G[sq, 0, 0, x0])/2 + 2*G[sq, 0, 0, 0, x0] + 
   G[sq, 0, 0, 0, y] - G[sq, 0, sq, 0, y]/2 + ((1 - y)*G[sq, 0, xsq, 0, y])/
    2 + (3*G[sq, sq, 0, 0, x0])/2 + G[sq, sq, 0, 0, y]/2 + 
   ((1 - y)*G[sq, xsq, 0, 0, y])/2 + G[x0, sq, 0, 0, x0] + 
   G[x0, sq, 0, 0, y] + G[x1, sq, 0, 0, x0] + G[x1, sq, 0, 0, y] + 
   2*Zeta[3]) + G[xsq, x, y]*(-(Pi^2*(-1 + y)*DG[0, 0, x0])/12 - 
   (Pi^2*(-1 + y)*DG[0, 0, y])/12 - (3*(-1 + y)*DG[0, sq, 0, 0, x0])/2 + 
   (1 - y)*DG[0, sq, 0, 0, y] + ((-1 + y)*DG[0, 0, x0]*G[sq, 0, 0, x0])/2 + 
   (2 - 2*y)*G[sq, 0, 0, 0, x0] + (1 - y)*G[sq, 0, 0, 0, y] + 
   ((-1 + y)*G[sq, 0, sq, 0, y])/2 + ((-1 + y)^2*G[sq, 0, xsq, 0, y])/2 - 
   (3*(-1 + y)*G[sq, sq, 0, 0, x0])/2 + ((1 - y)*G[sq, sq, 0, 0, y])/2 + 
   ((-1 + y)^2*G[sq, xsq, 0, 0, y])/2 + (1 - y)*G[x0, sq, 0, 0, x0] + 
   (1 - y)*G[x0, sq, 0, 0, y] + (1 - y)*G[x1, sq, 0, 0, x0] + 
   (1 - y)*G[x1, sq, 0, 0, y] - 2*(-1 + y)*Zeta[3])
);

F31a = ( G[sq, 0, y]*((Pi^2*G[sq, 0, x, y])/6 + (Pi^2*G[x0, sq, x, y])/3 + 
   (Pi^2*G[x1, sq, x, y])/3) - (Pi^2*(-1 + y)*G[sq, sq, xsq, x, y])/2 - 
 (Pi^2*(-1 + y)*G[sq, xsq, sq, x, y])/2 + 
 G[sq, 0, 0, y]*(3*(-1 + y)*G[sq, sq, xsq, x, y] + 
   3*(-1 + y)*G[sq, xsq, sq, x, y]) - 3*G[sq, 0, sq, sq, 0, x, y] - 
 9*G[sq, sq, 0, sq, 0, x, y] - 12*G[sq, sq, sq, 0, 0, x, y] - 
 6*G[sq, sq, x0, sq, 0, x, y] - 6*G[sq, sq, x1, sq, 0, x, y] - 
 6*G[x0, sq, sq, sq, 0, x, y] - 6*G[x1, sq, sq, sq, 0, x, y] + 
 (G[sq, 0, x, y]*G[sq, sq, 0, y] + G[sq, sq, 0, y]*
    (2*G[x0, sq, x, y] + 2*G[x1, sq, x, y]) + 
   G[sq, 0, y]*(3*(-1 + y)*G[sq, sq, xsq, x, y] + 
     3*(-1 + y)*G[sq, xsq, sq, x, y]) + 
   G[sq, x, y]*(-8*DG[0, sq, sq, 0, y] - G[sq, 0, sq, 0, y] + 
     3*G[sq, sq, 0, 0, y] + (5 - 5*y)*G[sq, sq, xsq, 0, y] + 
     2*G[sq, x0, sq, 0, y] + 2*G[sq, x1, sq, 0, y] + 
     (5 - 5*y)*G[sq, xsq, sq, 0, y] - 8*G[x0, sq, sq, 0, y] - 
     8*G[x1, sq, sq, 0, y]) - 3*G[sq, 0, sq, sq, x, y] - 
   9*G[sq, sq, 0, sq, x, y] - 12*G[sq, sq, sq, 0, x, y] - 
   6*G[sq, sq, x0, sq, x, y] - 6*G[sq, sq, x1, sq, x, y] - 
   6*G[x0, sq, sq, sq, x, y] - 6*G[x1, sq, sq, sq, x, y])*H[0, x0] - 
 (G[sq, x, y]*H[0, y]^4)/12 + (4*G[sq, x, y]*G[sq, sq, 0, y] - 
   12*G[sq, sq, sq, x, y])*H[0, 0, x0] + 
 ((DG[0, 0, y]*G[sq, 0, x, y])/2 + DG[0, 0, y]*G[x0, sq, x, y] + 
   DG[0, 0, y]*G[x1, sq, x, y] + G[sq, 0, y]*(G[sq, 0, x, y]/2 + 
     G[x0, sq, x, y] + G[x1, sq, x, y]) + 
   G[sq, x, y]*(-Pi^2/3 - DG[0, 0, 0, y]/2 + (5*DG[0, sq, 0, y])/2 + 
     ((-1 + y)*DG[0, xsq, 0, y])/2 - G[sq, 0, 0, y]/2 - 
     (3*G[sq, sq, 0, y])/2 - (7*(-1 + y)*G[sq, xsq, 0, y])/2 + 
     G[x0, sq, 0, y] + (-1 + y)*G[x0, xsq, 0, y] + G[x1, sq, 0, y] + 
     (-1 + y)*G[x1, xsq, 0, y]) - G[sq, 0, 0, x, y]/2 + 
   (9*G[sq, sq, sq, x, y])/2 + (9*(-1 + y)*G[sq, sq, xsq, x, y])/2 - 
   (3*(-1 + y)*G[sq, xsq, sq, x, y])/2 - (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/
    2 - G[x0, sq, 0, x, y] - G[x1, sq, 0, x, y])*H[0, 0, y] + 
 (Pi^2*G[sq, x, y]*H[0, 1, y])/3 + 
 (G[sq, x, y]*(Pi^2/3 + DG[0, sq, 0, y] - G[sq, 0, 0, y] + 
     (-1 + y)*G[sq, xsq, 0, y] + 2*G[x0, sq, 0, y] + 2*G[x1, sq, 0, y]) + 
   G[sq, 0, y]*(G[sq, 0, x, y] + 2*G[x0, sq, x, y] + 2*G[x1, sq, x, y]) + 
   (3 - 3*y)*G[sq, sq, xsq, x, y] + (3 - 3*y)*G[sq, xsq, sq, x, y])*
  H[1, 0, y] + ((3*DG[0, 0, y] + 3*G[sq, 0, y])*G[sq, x, y] - 
   3*G[sq, 0, x, y])*H[0, 0, 0, y] + 
 ((DG[0, 0, y] + G[sq, 0, y])*G[sq, x, y] - G[sq, 0, x, y] - 
   2*G[x0, sq, x, y] - 2*G[x1, sq, x, y])*H[0, 1, 0, y] + 
 ((-DG[0, 0, y] + 3*G[sq, 0, y])*G[sq, x, y] + G[sq, 0, x, y] + 
   2*G[x0, sq, x, y] + 2*G[x1, sq, x, y])*H[1, 0, 0, y] - 
 2*G[sq, 0, y]*G[sq, x, y]*H[1, 1, 0, y] + 2*G[sq, x, y]*H[0, 0, 0, 0, y] - 
 2*G[sq, x, y]*H[0, 0, 1, 0, y] - 2*G[sq, x, y]*H[0, 1, 0, 0, y] + 
 2*G[sq, x, y]*H[0, 1, 1, 0, y] + 6*G[sq, x, y]*H[1, 0, 0, 0, y] + 
 2*G[sq, x, y]*H[1, 0, 1, 0, y] - 2*G[sq, x, y]*H[1, 1, 0, 0, y] + 
 G[sq, 0, x, y]*(-G[sq, 0, sq, 0, y] + G[sq, sq, 0, 0, y] - 3*Zeta[3]) + 
 G[sq, x, y]*H[1, y]*(-(Pi^2*G[sq, 0, y])/3 + 6*Zeta[3]) + 
 G[x0, sq, x, y]*(-2*G[sq, 0, sq, 0, y] + 2*G[sq, sq, 0, 0, y] + 6*Zeta[3]) + 
 G[x1, sq, x, y]*(-2*G[sq, 0, sq, 0, y] + 2*G[sq, sq, 0, 0, y] + 6*Zeta[3]) + 
 G[sq, x, y]*((-3*Pi^4)/20 + (Pi^2*DG[0, sq, 0, y])/6 - 
   3*DG[0, sq, 0, sq, 0, y] - 6*DG[0, sq, sq, 0, 0, y] + G[sq, 0, 0, y]^2 + 
   (Pi^2*(-1 + y)*G[sq, xsq, 0, y])/6 + (Pi^2*G[x0, sq, 0, y])/3 + 
   G[sq, 0, 0, y]*(-Pi^2/6 - DG[0, sq, 0, y] + (1 - y)*G[sq, xsq, 0, y] - 
     2*G[x0, sq, 0, y] - 2*G[x1, sq, 0, y]) + (Pi^2*G[x1, sq, 0, y])/3 - 
   4*G[sq, 0, 0, sq, 0, y] - G[sq, 0, sq, 0, 0, y] - 
   2*G[sq, sq, 0, 0, 0, y] + (3 - 3*y)*G[sq, sq, 0, xsq, 0, y] + 
   (3 - 3*y)*G[sq, sq, xsq, 0, 0, y] + 4*G[sq, x0, sq, 0, 0, y] + 
   4*G[sq, x1, sq, 0, 0, y] + (3 - 3*y)*G[sq, xsq, sq, 0, 0, y] - 
   2*G[x0, sq, 0, sq, 0, y] - 4*G[x0, sq, sq, 0, 0, y] - 
   2*G[x1, sq, 0, sq, 0, y] - 4*G[x1, sq, sq, 0, 0, y] + 
   3*DG[0, 0, y]*Zeta[3] + G[sq, 0, y]*Zeta[3]) + 
 H[0, y]*(G[sq, 0, x, y]*(-Pi^2/6 + DG[0, sq, 0, y]/2 - G[sq, sq, 0, y]/2 + 
     (1 - y)*G[sq, xsq, 0, y]) + (-Pi^2/3 + DG[0, sq, 0, y])*
    G[x0, sq, x, y] + G[sq, sq, 0, y]*(-G[x0, sq, x, y] - G[x1, sq, x, y]) + 
   (-Pi^2/3 + DG[0, sq, 0, y])*G[x1, sq, x, y] + 
   G[sq, xsq, 0, y]*((2 - 2*y)*G[x0, sq, x, y] + (2 - 2*y)*G[x1, sq, x, y]) - 
   (3*(-1 + y)*DG[0, 0, y]*G[sq, sq, xsq, x, y])/2 - 
   (3*(-1 + y)*DG[0, 0, y]*G[sq, xsq, sq, x, y])/2 + 
   G[sq, 0, y]*((-3*(-1 + y)*G[sq, sq, xsq, x, y])/2 - 
     (3*(-1 + y)*G[sq, xsq, sq, x, y])/2) + (3*G[sq, 0, sq, sq, x, y])/2 + 
   (3*(-1 + y)*G[sq, 0, sq, xsq, x, y])/2 + (9*G[sq, sq, 0, sq, x, y])/2 + 
   (9*(-1 + y)*G[sq, sq, 0, xsq, x, y])/2 + 3*G[sq, sq, x0, sq, x, y] + 
   3*(-1 + y)*G[sq, sq, x0, xsq, x, y] + 3*G[sq, sq, x1, sq, x, y] + 
   3*(-1 + y)*G[sq, sq, x1, xsq, x, y] + (3*(-1 + y)*G[sq, sq, xsq, 0, x, y])/
    2 + (3*(-1 + y)*G[sq, xsq, sq, 0, x, y])/2 + 3*G[x0, sq, sq, sq, x, y] + 
   3*(-1 + y)*G[x0, sq, sq, xsq, x, y] + 3*G[x1, sq, sq, sq, x, y] + 
   3*(-1 + y)*G[x1, sq, sq, xsq, x, y] + 
   G[sq, x, y]*((Pi^2*DG[0, 0, y])/6 + (3*DG[0, 0, sq, 0, y])/2 - 
     DG[0, sq, 0, 0, y]/2 + 4*DG[0, sq, sq, 0, y] + 
     (5*(-1 + y)*DG[0, sq, xsq, 0, y])/2 + DG[0, x0, sq, 0, y] + 
     DG[0, x1, sq, 0, y] + (5*(-1 + y)*DG[0, xsq, sq, 0, y])/2 + 
     (Pi^2*G[sq, 0, y])/6 - (3*G[sq, 0, sq, 0, y])/2 + 
     (1 - y)*G[sq, 0, xsq, 0, y] + G[sq, sq, 0, 0, y]/2 + 
     (5*(-1 + y)*G[sq, sq, xsq, 0, y])/2 - G[sq, x0, sq, 0, y] + 
     (2 - 2*y)*G[sq, x0, xsq, 0, y] - G[sq, x1, sq, 0, y] + 
     (2 - 2*y)*G[sq, x1, xsq, 0, y] + (-1 + y)*G[sq, xsq, 0, 0, y] + 
     (5*(-1 + y)*G[sq, xsq, sq, 0, y])/2 + 4*(-1 + y)^2*
      G[sq, xsq, xsq, 0, y] + G[x0, 0, sq, 0, y] + 4*G[x0, sq, sq, 0, y] + 
     2*(-1 + y)*G[x0, sq, xsq, 0, y] + 2*(-1 + y)*G[x0, xsq, sq, 0, y] + 
     G[x1, 0, sq, 0, y] + 4*G[x1, sq, sq, 0, y] + 
     2*(-1 + y)*G[x1, sq, xsq, 0, y] + 2*(-1 + y)*G[x1, xsq, sq, 0, y] + 
     8*Zeta[3]))
);

F31b = ( G[sq, 0, x0]^2*G[xsq, x, y]*(-(Pi^2*(-1 + y))/24 + 
   ((-1 + y)*G[sq, 0, 0, x0])/4) + (19*Pi^2*G[0, 0, sq, x, y])/24 + 
 (7*Pi^2*(-1 + y)*G[0, 0, xsq, x, y])/24 + (17*Pi^2*G[0, sq, 0, x, y])/24 + 
 (Pi^2*G[0, x0, sq, x, y])/4 + (Pi^2*(-1 + y)*G[0, x0, xsq, x, y])/12 + 
 (Pi^2*G[0, x1, sq, x, y])/4 + (Pi^2*(-1 + y)*G[0, x1, xsq, x, y])/12 - 
 (11*Pi^2*(-1 + y)*G[0, xsq, 0, x, y])/24 + (5*Pi^2*G[sq, 0, 0, x, y])/24 + 
 (5*Pi^2*G[sq, sq, sq, x, y])/8 + (Pi^2*(-1 + y)*G[sq, sq, xsq, x, y])/8 + 
 (Pi^2*(-1 + y)*G[sq, xsq, sq, x, y])/8 + 
 (Pi^2*(-1 + y)^2*G[sq, xsq, xsq, x, y])/8 + (Pi^2*G[x0, 0, sq, x, y])/4 + 
 (Pi^2*(-1 + y)*G[x0, 0, xsq, x, y])/12 + (Pi^2*G[x0, sq, 0, x, y])/4 - 
 (Pi^2*(-1 + y)*G[x0, xsq, 0, x, y])/4 + (Pi^2*G[x1, 0, sq, x, y])/4 + 
 (Pi^2*(-1 + y)*G[x1, 0, xsq, x, y])/12 + (Pi^2*G[x1, sq, 0, x, y])/4 - 
 (Pi^2*(-1 + y)*G[x1, xsq, 0, x, y])/4 - (5*Pi^2*(-1 + y)*G[xsq, 0, 0, x, y])/
  24 - (5*Pi^2*(-1 + y)*G[xsq, sq, sq, x, y])/8 + 
 G[sq, 0, 0, x0]*((DG[0, 0, x0]*G[sq, 0, x, y])/2 + 
   (DG[0, 0, x0]*G[x0, sq, x, y])/2 + ((1 - y)*DG[0, 0, x0]*G[x0, xsq, x, y])/
    2 + (DG[0, 0, x0]*G[x1, sq, x, y])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[x1, xsq, x, y])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[xsq, 0, x, y])/2 - 3*G[0, 0, sq, x, y] - 
   3*G[0, sq, 0, x, y] - G[0, x0, sq, x, y] - G[0, x1, sq, x, y] + 
   2*(-1 + y)*G[0, xsq, 0, x, y] - G[sq, 0, 0, x, y] - 
   3*G[sq, sq, sq, x, y] - G[x0, 0, sq, x, y] - G[x0, sq, 0, x, y] + 
   (-1 + y)*G[x0, xsq, 0, x, y] - G[x1, 0, sq, x, y] - G[x1, sq, 0, x, y] + 
   (-1 + y)*G[x1, xsq, 0, x, y] + (-1 + y)*G[xsq, 0, 0, x, y] + 
   3*(-1 + y)*G[xsq, sq, sq, x, y]) - (Pi^2*(-1 + y)^2*G[xsq, sq, xsq, x, y])/
  8 - (Pi^2*(-1 + y)^2*G[xsq, xsq, sq, x, y])/8 - 
 (Pi^2*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/8 + 
 G[sq, 0, 0, y]*((-7*G[0, 0, sq, x, y])/4 - (7*(-1 + y)*G[0, 0, xsq, x, y])/
    4 - (5*G[0, sq, 0, x, y])/4 - G[0, x0, sq, x, y]/2 + 
   ((1 - y)*G[0, x0, xsq, x, y])/2 - G[0, x1, sq, x, y]/2 + 
   ((1 - y)*G[0, x1, xsq, x, y])/2 + (3*(-1 + y)*G[0, xsq, 0, x, y])/4 - 
   G[sq, 0, 0, x, y]/4 - (3*G[sq, sq, sq, x, y])/4 - 
   (3*(-1 + y)*G[sq, sq, xsq, x, y])/4 - (3*(-1 + y)*G[sq, xsq, sq, x, y])/
    4 - (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/4 - G[x0, 0, sq, x, y]/2 + 
   ((1 - y)*G[x0, 0, xsq, x, y])/2 - G[x0, sq, 0, x, y]/2 + 
   ((-1 + y)*G[x0, xsq, 0, x, y])/2 - G[x1, 0, sq, x, y]/2 + 
   ((1 - y)*G[x1, 0, xsq, x, y])/2 - G[x1, sq, 0, x, y]/2 + 
   ((-1 + y)*G[x1, xsq, 0, x, y])/2 + ((-1 + y)*G[xsq, 0, 0, x, y])/4 + 
   (3*(-1 + y)*G[xsq, sq, sq, x, y])/4 + (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/
    4 + (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4) + (9*G[0, 0, 0, sq, 0, x, y])/4 + 
 4*G[0, 0, sq, 0, 0, x, y] + G[0, 0, x0, sq, 0, x, y]/2 + 
 G[0, 0, x1, sq, 0, x, y]/2 + 3*G[0, sq, 0, 0, 0, x, y] - 
 (21*G[0, sq, sq, sq, 0, x, y])/4 + (15*(-1 + y)*G[0, sq, xsq, sq, 0, x, y])/
  4 + G[0, x0, 0, sq, 0, x, y]/2 + G[0, x0, sq, 0, 0, x, y] + 
 G[0, x1, 0, sq, 0, x, y]/2 + G[0, x1, sq, 0, 0, x, y] + 
 (15*(-1 + y)*G[0, xsq, sq, sq, 0, x, y])/4 - 
 (9*(-1 + y)^2*G[0, xsq, xsq, sq, 0, x, y])/4 - 
 (9*G[sq, 0, sq, sq, 0, x, y])/4 + (3*(-1 + y)*G[sq, 0, xsq, sq, 0, x, y])/
  4 - (3*G[sq, sq, 0, sq, 0, x, y])/4 - (3*G[sq, sq, x0, sq, 0, x, y])/2 - 
 (3*G[sq, sq, x1, sq, 0, x, y])/2 + (9*(-1 + y)*G[sq, xsq, 0, sq, 0, x, y])/
  4 + 3*(-1 + y)*G[sq, xsq, sq, 0, 0, x, y] + 
 (3*(-1 + y)*G[sq, xsq, x0, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[sq, xsq, x1, sq, 0, x, y])/2 + G[x0, 0, 0, sq, 0, x, y]/2 + 
 G[x0, 0, sq, 0, 0, x, y] - (3*G[x0, sq, sq, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[x0, sq, xsq, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[x0, xsq, sq, sq, 0, x, y])/2 - 
 (3*(-1 + y)^2*G[x0, xsq, xsq, sq, 0, x, y])/2 + G[x1, 0, 0, sq, 0, x, y]/2 + 
 G[x1, 0, sq, 0, 0, x, y] - (3*G[x1, sq, sq, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[x1, sq, xsq, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[x1, xsq, sq, sq, 0, x, y])/2 - 
 (3*(-1 + y)^2*G[x1, xsq, xsq, sq, 0, x, y])/2 + 
 (9*(-1 + y)*G[xsq, 0, sq, sq, 0, x, y])/4 - 
 (3*(-1 + y)^2*G[xsq, 0, xsq, sq, 0, x, y])/4 + 
 (3*(-1 + y)*G[xsq, sq, 0, sq, 0, x, y])/4 + 
 (3*(-1 + y)*G[xsq, sq, x0, sq, 0, x, y])/2 + 
 (3*(-1 + y)*G[xsq, sq, x1, sq, 0, x, y])/2 - 
 (9*(-1 + y)^2*G[xsq, xsq, 0, sq, 0, x, y])/4 - 
 3*(-1 + y)^2*G[xsq, xsq, sq, 0, 0, x, y] - 
 (3*(-1 + y)^2*G[xsq, xsq, x0, sq, 0, x, y])/2 - 
 (3*(-1 + y)^2*G[xsq, xsq, x1, sq, 0, x, y])/2 + 
 (G[sq, x, y]/24 + ((1 - y)*G[xsq, x, y])/24)*H[0, x0]^4 + 
 (G[sq, x, y]/24 + ((1 - y)*G[xsq, x, y])/24)*H[0, y]^4 + 
 ((1 - y)*G[sq, 0, x0]^2*G[xsq, x, y] + (5*DG[0, 0, y]*G[0, sq, x, y])/4 - 
   (3*(-1 + y)*DG[0, 0, y]*G[0, xsq, x, y])/4 + (DG[0, 0, y]*G[sq, 0, x, y])/
    4 + (DG[0, 0, y]*G[x0, sq, x, y])/2 + 
   ((1 - y)*DG[0, 0, y]*G[x0, xsq, x, y])/2 + (DG[0, 0, y]*G[x1, sq, x, y])/
    2 + G[sq, x, y]*(Pi^2/6 - DG[0, 0, 0, y]/4 - 3*DG[0, sq, 0, x0] + 
     DG[0, sq, 0, y]/4 + ((-1 + y)*DG[0, xsq, 0, y])/4 + 
     DG[0, 0, x0]*G[sq, 0, x0] + G[sq, 0, x0]^2 - 4*G[sq, 0, 0, x0] - 
     G[sq, 0, 0, y]/4 - 3*G[sq, sq, 0, x0] + G[sq, sq, 0, y]/4 + 
     ((-1 + y)*G[sq, xsq, 0, y])/4 - 2*G[x0, sq, 0, x0] + G[x0, sq, 0, y]/2 + 
     ((-1 + y)*G[x0, xsq, 0, y])/2 - 2*G[x1, sq, 0, x0] + G[x1, sq, 0, y]/2 + 
     ((-1 + y)*G[x1, xsq, 0, y])/2) + G[xsq, x, y]*
    (-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, 0, y])/4 + 
     3*(-1 + y)*DG[0, sq, 0, x0] + ((1 - y)*DG[0, sq, 0, y])/4 - 
     ((-1 + y)^2*DG[0, xsq, 0, y])/4 + 4*(-1 + y)*G[sq, 0, 0, x0] + 
     ((-1 + y)*G[sq, 0, 0, y])/4 + 3*(-1 + y)*G[sq, sq, 0, x0] + 
     ((1 - y)*G[sq, sq, 0, y])/4 - ((-1 + y)^2*G[sq, xsq, 0, y])/4 + 
     2*(-1 + y)*G[x0, sq, 0, x0] + ((1 - y)*G[x0, sq, 0, y])/2 - 
     ((-1 + y)^2*G[x0, xsq, 0, y])/2 + 2*(-1 + y)*G[x1, sq, 0, x0] + 
     ((1 - y)*G[x1, sq, 0, y])/2 - ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   ((1 - y)*DG[0, 0, y]*G[x1, xsq, x, y])/2 + 
   ((1 - y)*DG[0, 0, y]*G[xsq, 0, x, y])/4 + 
   G[sq, 0, y]*((5*G[0, sq, x, y])/4 - (3*(-1 + y)*G[0, xsq, x, y])/4 + 
     G[sq, 0, x, y]/4 + G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 + 
     G[x1, sq, x, y]/2 + ((1 - y)*G[x1, xsq, x, y])/2 + 
     ((1 - y)*G[xsq, 0, x, y])/4) + G[sq, 0, x0]*
    ((1 - y)*DG[0, 0, x0]*G[xsq, x, y] - 6*G[0, sq, x, y] + 
     4*(-1 + y)*G[0, xsq, x, y] - 2*G[sq, 0, x, y] - 2*G[x0, sq, x, y] + 
     2*(-1 + y)*G[x0, xsq, x, y] - 2*G[x1, sq, x, y] + 
     2*(-1 + y)*G[x1, xsq, x, y] + 2*(-1 + y)*G[xsq, 0, x, y]) + 
   (5*G[0, 0, sq, x, y])/4 + (5*(-1 + y)*G[0, 0, xsq, x, y])/4 - 
   (9*G[0, sq, 0, x, y])/4 + G[0, x0, sq, x, y]/2 + 
   ((-1 + y)*G[0, x0, xsq, x, y])/2 + G[0, x1, sq, x, y]/2 + 
   ((-1 + y)*G[0, x1, xsq, x, y])/2 + (3*(-1 + y)*G[0, xsq, 0, x, y])/4 - 
   G[sq, 0, 0, x, y]/4 + (9*G[sq, sq, sq, x, y])/4 + 
   (9*(-1 + y)*G[sq, sq, xsq, x, y])/4 - (3*(-1 + y)*G[sq, xsq, sq, x, y])/
    4 - (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/4 + G[x0, 0, sq, x, y]/2 + 
   ((-1 + y)*G[x0, 0, xsq, x, y])/2 - G[x0, sq, 0, x, y]/2 + 
   ((-1 + y)*G[x0, xsq, 0, x, y])/2 + G[x1, 0, sq, x, y]/2 + 
   ((-1 + y)*G[x1, 0, xsq, x, y])/2 - G[x1, sq, 0, x, y]/2 + 
   ((-1 + y)*G[x1, xsq, 0, x, y])/2 + ((-1 + y)*G[xsq, 0, 0, x, y])/4 - 
   (9*(-1 + y)*G[xsq, sq, sq, x, y])/4 - (9*(-1 + y)^2*G[xsq, sq, xsq, x, y])/
    4 + (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4)*H[0, 0, y] + 
 H[0, 0, x0]*(((-1 + y)*G[sq, 0, x0]^2*G[xsq, x, y])/4 + 
   (3*DG[0, 0, x0]*G[0, sq, x, y])/2 + (1 - y)*DG[0, 0, x0]*G[0, xsq, x, y] + 
   (DG[0, 0, x0]*G[sq, 0, x, y])/2 + (DG[0, 0, x0]*G[x0, sq, x, y])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[x0, xsq, x, y])/2 + (DG[0, 0, x0]*G[x1, sq, x, y])/
    2 + G[sq, x, y]*(Pi^2/6 - DG[0, 0, x0]^2/4 + DG[0, 0, 0, x0]/4 + 
     (3*DG[0, sq, 0, x0])/4 - 2*DG[0, sq, 0, y] + 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 - (DG[0, 0, x0]*G[sq, 0, x0])/
      2 - G[sq, 0, x0]^2/4 + G[sq, 0, 0, x0]/4 - 3*G[sq, 0, 0, y] + 
     (3*G[sq, sq, 0, x0])/4 - G[sq, sq, 0, y] + 
     (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 + (-1 + y)*G[sq, xsq, 0, y] + 
     G[x0, sq, 0, x0]/2 - 2*G[x0, sq, 0, y] + 
     ((-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/2 + G[x1, sq, 0, x0]/2 - 
     2*G[x1, sq, 0, y] + ((-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) + 
   G[xsq, x, y]*(-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, x0]^2)/4 + 
     ((1 - y)*DG[0, 0, 0, x0])/4 - (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
     2*(-1 + y)*DG[0, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, 0, x0])/4 + ((1 - y)*G[sq, 0, 0, x0])/4 + 
     3*(-1 + y)*G[sq, 0, 0, y] - (3*(-1 + y)*G[sq, sq, 0, x0])/4 + 
     (-1 + y)*G[sq, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       G[sq, xsq, 0, x0])/4 - (-1 + y)^2*G[sq, xsq, 0, y] + 
     ((1 - y)*G[x0, sq, 0, x0])/2 + 2*(-1 + y)*G[x0, sq, 0, y] + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x0, xsq, 0, x0])/2 + 
     ((1 - y)*G[x1, sq, 0, x0])/2 + 2*(-1 + y)*G[x1, sq, 0, y] + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x1, xsq, 0, x0])/2) + 
   ((1 - y)*DG[0, 0, x0]*G[x1, xsq, x, y])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[xsq, 0, x, y])/2 + 
   G[sq, 0, x0]*(((-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
     (3*G[0, sq, x, y])/2 + (1 - y)*G[0, xsq, x, y] + G[sq, 0, x, y]/2 + 
     G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 + G[x1, sq, x, y]/2 + 
     ((1 - y)*G[x1, xsq, x, y])/2 + ((1 - y)*G[xsq, 0, x, y])/2) + 
   G[sq, 0, y]*(-5*G[0, sq, x, y] + 3*(-1 + y)*G[0, xsq, x, y] - 
     G[sq, 0, x, y] - 2*G[x0, sq, x, y] + 2*(-1 + y)*G[x0, xsq, x, y] - 
     2*G[x1, sq, x, y] + 2*(-1 + y)*G[x1, xsq, x, y] + 
     (-1 + y)*G[xsq, 0, x, y]) + 4*G[0, 0, sq, x, y] + 3*G[0, sq, 0, x, y] + 
   G[0, x0, sq, x, y] + G[0, x1, sq, x, y] + 
   3*(-1 + y)*G[sq, xsq, sq, x, y] + G[x0, 0, sq, x, y] + 
   G[x1, 0, sq, x, y] - 3*(-1 + y)^2*G[xsq, xsq, sq, x, y] + 
   (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 0, y]) + 
 (-(Pi^2*G[sq, x, y])/6 + (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[0, 1, x0] + 
 (-(Pi^2*G[sq, x, y])/6 + (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[0, 1, y] + 
 (((1 - y)*G[sq, 0, x0]^2*G[xsq, x, y])/4 - (3*DG[0, 0, x0]*G[0, sq, x, y])/
    2 + (-1 + y)*DG[0, 0, x0]*G[0, xsq, x, y] - (DG[0, 0, x0]*G[sq, 0, x, y])/
    2 - (DG[0, 0, x0]*G[x0, sq, x, y])/2 + 
   ((-1 + y)*DG[0, 0, x0]*G[x0, xsq, x, y])/2 - 
   (DG[0, 0, x0]*G[x1, sq, x, y])/2 + 
   G[sq, x, y]*(-Pi^2/6 + DG[0, 0, x0]^2/4 - DG[0, 0, 0, x0]/4 - 
     (3*DG[0, sq, 0, x0])/4 - (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + 
     (DG[0, 0, x0]*G[sq, 0, x0])/2 + G[sq, 0, x0]^2/4 - G[sq, 0, 0, x0]/4 - 
     (3*G[sq, sq, 0, x0])/4 - (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 - 
     G[x0, sq, 0, x0]/2 + (Sqrt[y] - y/2)*G[x0, xsq, 0, x0] - 
     G[x1, sq, 0, x0]/2 + (Sqrt[y] - y/2)*G[x1, xsq, 0, x0]) + 
   G[xsq, x, y]*((Pi^2*(-1 + y))/6 + ((1 - y)*DG[0, 0, x0]^2)/4 + 
     ((-1 + y)*DG[0, 0, 0, x0])/4 + (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, xsq, 0, x0])/4 + 
     ((-1 + y)*G[sq, 0, 0, x0])/4 + (3*(-1 + y)*G[sq, sq, 0, x0])/4 + 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, 0, x0])/4 + 
     ((-1 + y)*G[x0, sq, 0, x0])/2 + ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       G[x0, xsq, 0, x0])/2 + ((-1 + y)*G[x1, sq, 0, x0])/2 + 
     ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x1, xsq, 0, x0])/2) + 
   ((-1 + y)*DG[0, 0, x0]*G[x1, xsq, x, y])/2 + 
   ((-1 + y)*DG[0, 0, x0]*G[xsq, 0, x, y])/2 + 
   G[sq, 0, x0]*(((1 - y)*DG[0, 0, x0]*G[xsq, x, y])/2 - 
     (3*G[0, sq, x, y])/2 + (-1 + y)*G[0, xsq, x, y] - G[sq, 0, x, y]/2 - 
     G[x0, sq, x, y]/2 + ((-1 + y)*G[x0, xsq, x, y])/2 - G[x1, sq, x, y]/2 + 
     ((-1 + y)*G[x1, xsq, x, y])/2 + ((-1 + y)*G[xsq, 0, x, y])/2) + 
   3*G[0, 0, sq, x, y] + 3*G[0, sq, 0, x, y] + G[0, x0, sq, x, y] + 
   G[0, x1, sq, x, y] + (2 - 2*y)*G[0, xsq, 0, x, y] + G[sq, 0, 0, x, y] + 
   3*G[sq, sq, sq, x, y] + G[x0, 0, sq, x, y] + G[x0, sq, 0, x, y] + 
   (1 - y)*G[x0, xsq, 0, x, y] + G[x1, 0, sq, x, y] + G[x1, sq, 0, x, y] + 
   (1 - y)*G[x1, xsq, 0, x, y] + (1 - y)*G[xsq, 0, 0, x, y] + 
   (3 - 3*y)*G[xsq, sq, sq, x, y])*H[1, 0, x0] + 
 ((-5*DG[0, 0, y]*G[0, sq, x, y])/4 + 
   (3*(-1 + y)*DG[0, 0, y]*G[0, xsq, x, y])/4 - (DG[0, 0, y]*G[sq, 0, x, y])/
    4 - (DG[0, 0, y]*G[x0, sq, x, y])/2 + 
   ((-1 + y)*DG[0, 0, y]*G[x0, xsq, x, y])/2 - (DG[0, 0, y]*G[x1, sq, x, y])/
    2 + G[sq, x, y]*(-Pi^2/6 + DG[0, 0, 0, y]/4 - DG[0, sq, 0, y]/4 + 
     ((1 - y)*DG[0, xsq, 0, y])/4 + G[sq, 0, 0, y]/4 - G[sq, sq, 0, y]/4 + 
     ((1 - y)*G[sq, xsq, 0, y])/4 - G[x0, sq, 0, y]/2 + 
     ((1 - y)*G[x0, xsq, 0, y])/2 - G[x1, sq, 0, y]/2 + 
     ((1 - y)*G[x1, xsq, 0, y])/2) + G[xsq, x, y]*
    ((Pi^2*(-1 + y))/6 + ((1 - y)*DG[0, 0, 0, y])/4 + 
     ((-1 + y)*DG[0, sq, 0, y])/4 + ((-1 + y)^2*DG[0, xsq, 0, y])/4 + 
     ((1 - y)*G[sq, 0, 0, y])/4 + ((-1 + y)*G[sq, sq, 0, y])/4 + 
     ((-1 + y)^2*G[sq, xsq, 0, y])/4 + ((-1 + y)*G[x0, sq, 0, y])/2 + 
     ((-1 + y)^2*G[x0, xsq, 0, y])/2 + ((-1 + y)*G[x1, sq, 0, y])/2 + 
     ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   ((-1 + y)*DG[0, 0, y]*G[x1, xsq, x, y])/2 + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, 0, x, y])/4 + 
   G[sq, 0, y]*((-5*G[0, sq, x, y])/4 + (3*(-1 + y)*G[0, xsq, x, y])/4 - 
     G[sq, 0, x, y]/4 - G[x0, sq, x, y]/2 + ((-1 + y)*G[x0, xsq, x, y])/2 - 
     G[x1, sq, x, y]/2 + ((-1 + y)*G[x1, xsq, x, y])/2 + 
     ((-1 + y)*G[xsq, 0, x, y])/4) + (7*G[0, 0, sq, x, y])/4 + 
   (7*(-1 + y)*G[0, 0, xsq, x, y])/4 + (5*G[0, sq, 0, x, y])/4 + 
   G[0, x0, sq, x, y]/2 + ((-1 + y)*G[0, x0, xsq, x, y])/2 + 
   G[0, x1, sq, x, y]/2 + ((-1 + y)*G[0, x1, xsq, x, y])/2 - 
   (3*(-1 + y)*G[0, xsq, 0, x, y])/4 + G[sq, 0, 0, x, y]/4 + 
   (3*G[sq, sq, sq, x, y])/4 + (3*(-1 + y)*G[sq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)*G[sq, xsq, sq, x, y])/4 + (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/
    4 + G[x0, 0, sq, x, y]/2 + ((-1 + y)*G[x0, 0, xsq, x, y])/2 + 
   G[x0, sq, 0, x, y]/2 + ((1 - y)*G[x0, xsq, 0, x, y])/2 + 
   G[x1, 0, sq, x, y]/2 + ((-1 + y)*G[x1, 0, xsq, x, y])/2 + 
   G[x1, sq, 0, x, y]/2 + ((1 - y)*G[x1, xsq, 0, x, y])/2 + 
   ((1 - y)*G[xsq, 0, 0, x, y])/4 - (3*(-1 + y)*G[xsq, sq, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 - 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4)*H[1, 0, y] + 
 ((Pi^2*G[sq, x, y])/6 - (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[1, 1, x0] + 
 ((Pi^2*G[sq, x, y])/6 - (Pi^2*(-1 + y)*G[xsq, x, y])/6)*H[1, 1, y] + 
 ((DG[0, 0, x0]/2 + G[sq, 0, x0]/2 - 4*G[sq, 0, y])*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
   ((1 - y)*G[sq, 0, x0]*G[xsq, x, y])/2 + 4*(-1 + y)*G[sq, 0, y]*
    G[xsq, x, y] + 3*G[0, sq, x, y])*H[0, 0, 0, x0] + 
 ((DG[0, 0, y]/2 - 4*G[sq, 0, x0] + G[sq, 0, y]/2)*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, y]*G[xsq, x, y])/2 + 4*(-1 + y)*G[sq, 0, x0]*
    G[xsq, x, y] + ((1 - y)*G[sq, 0, y]*G[xsq, x, y])/2 + 
   (3*G[0, sq, x, y])/2 + (3*(-1 + y)*G[0, xsq, x, y])/2 - 
   (3*G[sq, 0, x, y])/2 + (3*(-1 + y)*G[xsq, 0, x, y])/2)*H[0, 0, 0, y] + 
 ((-DG[0, 0, x0]/2 - G[sq, 0, x0]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
   ((-1 + y)*G[sq, 0, x0]*G[xsq, x, y])/2 + 3*G[0, sq, x, y] + 
   (2 - 2*y)*G[0, xsq, x, y] + G[sq, 0, x, y] + G[x0, sq, x, y] + 
   (1 - y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y] + 
   (1 - y)*G[xsq, 0, x, y])*H[0, 1, 0, x0] + 
 ((-DG[0, 0, y]/2 - G[sq, 0, y]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, x, y])/2 + 
   ((-1 + y)*G[sq, 0, y]*G[xsq, x, y])/2 + (5*G[0, sq, x, y])/2 - 
   (3*(-1 + y)*G[0, xsq, x, y])/2 + G[sq, 0, x, y]/2 + G[x0, sq, x, y] + 
   (1 - y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y] + 
   ((1 - y)*G[xsq, 0, x, y])/2)*H[0, 1, 0, y] + 
 ((-DG[0, 0, x0]/2 - G[sq, 0, x0]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
   ((-1 + y)*G[sq, 0, x0]*G[xsq, x, y])/2 + 3*G[0, sq, x, y] + 
   (2 - 2*y)*G[0, xsq, x, y] + G[sq, 0, x, y] + G[x0, sq, x, y] + 
   (1 - y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y] + 
   (1 - y)*G[xsq, 0, x, y])*H[1, 0, 0, x0] + 
 ((-DG[0, 0, y]/2 - G[sq, 0, y]/2)*G[sq, x, y] + 
   ((-1 + y)*DG[0, 0, y]*G[xsq, x, y])/2 + 
   ((-1 + y)*G[sq, 0, y]*G[xsq, x, y])/2 + (5*G[0, sq, x, y])/2 - 
   (3*(-1 + y)*G[0, xsq, x, y])/2 + G[sq, 0, x, y]/2 + G[x0, sq, x, y] + 
   (1 - y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + (1 - y)*G[x1, xsq, x, y] + 
   ((1 - y)*G[xsq, 0, x, y])/2)*H[1, 0, 0, y] + 
 ((DG[0, 0, x0]/2 + G[sq, 0, x0]/2)*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
   ((1 - y)*G[sq, 0, x0]*G[xsq, x, y])/2 - 3*G[0, sq, x, y] + 
   2*(-1 + y)*G[0, xsq, x, y] - G[sq, 0, x, y] - G[x0, sq, x, y] + 
   (-1 + y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + 
   (-1 + y)*G[xsq, 0, x, y])*H[1, 1, 0, x0] + 
 ((DG[0, 0, y]/2 + G[sq, 0, y]/2)*G[sq, x, y] + 
   ((1 - y)*DG[0, 0, y]*G[xsq, x, y])/2 + ((1 - y)*G[sq, 0, y]*G[xsq, x, y])/
    2 - (5*G[0, sq, x, y])/2 + (3*(-1 + y)*G[0, xsq, x, y])/2 - 
   G[sq, 0, x, y]/2 - G[x0, sq, x, y] + (-1 + y)*G[x0, xsq, x, y] - 
   G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + ((-1 + y)*G[xsq, 0, x, y])/
    2)*H[1, 1, 0, y] + (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*
  H[0, 0, 0, 0, x0] + (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*
  H[0, 0, 0, 0, y] + (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 0, 1, 0, x0] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 0, 1, 0, y] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 1, 0, 0, x0] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 1, 0, 0, y] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 1, 1, 0, x0] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[0, 1, 1, 0, y] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 0, 0, 0, x0] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 0, 0, 0, y] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 0, 1, 0, x0] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 0, 1, 0, y] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 1, 0, 0, x0] + 
 (-G[sq, x, y] + (-1 + y)*G[xsq, x, y])*H[1, 1, 0, 0, y] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 1, 1, 0, x0] + 
 (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[1, 1, 1, 0, y] + 
 G[sq, 0, x, y]*(-(Pi^2*DG[0, 0, x0])/12 - (Pi^2*DG[0, 0, y])/24 - 
   (3*DG[0, sq, 0, 0, x0])/2 - DG[0, sq, 0, 0, y]/2 - 2*G[sq, 0, 0, 0, x0] - 
   G[sq, 0, 0, 0, y]/2 + G[sq, 0, sq, 0, y]/4 + 
   ((-1 + y)*G[sq, 0, xsq, 0, y])/4 - (3*G[sq, sq, 0, 0, x0])/2 - 
   G[sq, sq, 0, 0, y]/4 + ((-1 + y)*G[sq, xsq, 0, 0, y])/4 - 
   G[x0, sq, 0, 0, x0] - G[x0, sq, 0, 0, y]/2 - G[x1, sq, 0, 0, x0] - 
   G[x1, sq, 0, 0, y]/2 - 3*Zeta[3]) + 
 G[x0, sq, x, y]*(-(Pi^2*DG[0, 0, x0])/12 - (Pi^2*DG[0, 0, y])/12 - 
   (3*DG[0, sq, 0, 0, x0])/2 - DG[0, sq, 0, 0, y] - 2*G[sq, 0, 0, 0, x0] - 
   G[sq, 0, 0, 0, y] + G[sq, 0, sq, 0, y]/2 + ((-1 + y)*G[sq, 0, xsq, 0, y])/
    2 - (3*G[sq, sq, 0, 0, x0])/2 - G[sq, sq, 0, 0, y]/2 + 
   ((-1 + y)*G[sq, xsq, 0, 0, y])/2 - G[x0, sq, 0, 0, x0] - 
   G[x0, sq, 0, 0, y] - G[x1, sq, 0, 0, x0] - G[x1, sq, 0, 0, y] - 
   2*Zeta[3]) + G[x1, sq, x, y]*(-(Pi^2*DG[0, 0, x0])/12 - 
   (Pi^2*DG[0, 0, y])/12 - (3*DG[0, sq, 0, 0, x0])/2 - DG[0, sq, 0, 0, y] - 
   2*G[sq, 0, 0, 0, x0] - G[sq, 0, 0, 0, y] + G[sq, 0, sq, 0, y]/2 + 
   ((-1 + y)*G[sq, 0, xsq, 0, y])/2 - (3*G[sq, sq, 0, 0, x0])/2 - 
   G[sq, sq, 0, 0, y]/2 + ((-1 + y)*G[sq, xsq, 0, 0, y])/2 - 
   G[x0, sq, 0, 0, x0] - G[x0, sq, 0, 0, y] - G[x1, sq, 0, 0, x0] - 
   G[x1, sq, 0, 0, y] - 2*Zeta[3]) + 
 G[0, sq, x, y]*(-(Pi^2*DG[0, 0, x0])/4 - (5*Pi^2*DG[0, 0, y])/24 - 
   (9*DG[0, sq, 0, 0, x0])/2 - (5*DG[0, sq, 0, 0, y])/2 + 
   (3*DG[0, 0, x0]*G[sq, 0, 0, x0])/2 - 6*G[sq, 0, 0, 0, x0] - 
   (5*G[sq, 0, 0, 0, y])/2 + (5*G[sq, 0, sq, 0, y])/4 + 
   (5*(-1 + y)*G[sq, 0, xsq, 0, y])/4 - (9*G[sq, sq, 0, 0, x0])/2 - 
   (5*G[sq, sq, 0, 0, y])/4 + (5*(-1 + y)*G[sq, xsq, 0, 0, y])/4 - 
   3*G[x0, sq, 0, 0, x0] - (5*G[x0, sq, 0, 0, y])/2 - 3*G[x1, sq, 0, 0, x0] - 
   (5*G[x1, sq, 0, 0, y])/2 - Zeta[3]) + 
 G[x0, xsq, x, y]*((Pi^2*(-1 + y)*DG[0, 0, x0])/12 + 
   (Pi^2*(-1 + y)*DG[0, 0, y])/12 + (3*(-1 + y)*DG[0, sq, 0, 0, x0])/2 + 
   (-1 + y)*DG[0, sq, 0, 0, y] + 2*(-1 + y)*G[sq, 0, 0, 0, x0] + 
   (-1 + y)*G[sq, 0, 0, 0, y] + ((1 - y)*G[sq, 0, sq, 0, y])/2 - 
   ((-1 + y)^2*G[sq, 0, xsq, 0, y])/2 + (3*(-1 + y)*G[sq, sq, 0, 0, x0])/2 + 
   ((-1 + y)*G[sq, sq, 0, 0, y])/2 - ((-1 + y)^2*G[sq, xsq, 0, 0, y])/2 + 
   (-1 + y)*G[x0, sq, 0, 0, x0] + (-1 + y)*G[x0, sq, 0, 0, y] + 
   (-1 + y)*G[x1, sq, 0, 0, x0] + (-1 + y)*G[x1, sq, 0, 0, y] + 
   2*(-1 + y)*Zeta[3]) + G[x1, xsq, x, y]*((Pi^2*(-1 + y)*DG[0, 0, x0])/12 + 
   (Pi^2*(-1 + y)*DG[0, 0, y])/12 + (3*(-1 + y)*DG[0, sq, 0, 0, x0])/2 + 
   (-1 + y)*DG[0, sq, 0, 0, y] + 2*(-1 + y)*G[sq, 0, 0, 0, x0] + 
   (-1 + y)*G[sq, 0, 0, 0, y] + ((1 - y)*G[sq, 0, sq, 0, y])/2 - 
   ((-1 + y)^2*G[sq, 0, xsq, 0, y])/2 + (3*(-1 + y)*G[sq, sq, 0, 0, x0])/2 + 
   ((-1 + y)*G[sq, sq, 0, 0, y])/2 - ((-1 + y)^2*G[sq, xsq, 0, 0, y])/2 + 
   (-1 + y)*G[x0, sq, 0, 0, x0] + (-1 + y)*G[x0, sq, 0, 0, y] + 
   (-1 + y)*G[x1, sq, 0, 0, x0] + (-1 + y)*G[x1, sq, 0, 0, y] + 
   2*(-1 + y)*Zeta[3]) + G[xsq, 0, x, y]*((Pi^2*(-1 + y)*DG[0, 0, x0])/12 + 
   (Pi^2*(-1 + y)*DG[0, 0, y])/24 + (3*(-1 + y)*DG[0, sq, 0, 0, x0])/2 + 
   ((-1 + y)*DG[0, sq, 0, 0, y])/2 + 2*(-1 + y)*G[sq, 0, 0, 0, x0] + 
   ((-1 + y)*G[sq, 0, 0, 0, y])/2 + ((1 - y)*G[sq, 0, sq, 0, y])/4 - 
   ((-1 + y)^2*G[sq, 0, xsq, 0, y])/4 + (3*(-1 + y)*G[sq, sq, 0, 0, x0])/2 + 
   ((-1 + y)*G[sq, sq, 0, 0, y])/4 - ((-1 + y)^2*G[sq, xsq, 0, 0, y])/4 + 
   (-1 + y)*G[x0, sq, 0, 0, x0] + ((-1 + y)*G[x0, sq, 0, 0, y])/2 + 
   (-1 + y)*G[x1, sq, 0, 0, x0] + ((-1 + y)*G[x1, sq, 0, 0, y])/2 + 
   3*(-1 + y)*Zeta[3]) + G[0, xsq, x, y]*((Pi^2*(-1 + y)*DG[0, 0, x0])/6 + 
   (Pi^2*(-1 + y)*DG[0, 0, y])/8 + 3*(-1 + y)*DG[0, sq, 0, 0, x0] + 
   (3*(-1 + y)*DG[0, sq, 0, 0, y])/2 + (1 - y)*DG[0, 0, x0]*G[sq, 0, 0, x0] + 
   4*(-1 + y)*G[sq, 0, 0, 0, x0] + (3*(-1 + y)*G[sq, 0, 0, 0, y])/2 - 
   (3*(-1 + y)*G[sq, 0, sq, 0, y])/4 - (3*(-1 + y)^2*G[sq, 0, xsq, 0, y])/4 + 
   3*(-1 + y)*G[sq, sq, 0, 0, x0] + (3*(-1 + y)*G[sq, sq, 0, 0, y])/4 - 
   (3*(-1 + y)^2*G[sq, xsq, 0, 0, y])/4 + 2*(-1 + y)*G[x0, sq, 0, 0, x0] + 
   (3*(-1 + y)*G[x0, sq, 0, 0, y])/2 + 2*(-1 + y)*G[x1, sq, 0, 0, x0] + 
   (3*(-1 + y)*G[x1, sq, 0, 0, y])/2 + 5*(-1 + y)*Zeta[3]) + 
 G[sq, x, y]*((3*Pi^4)/20 + (Pi^2*DG[0, 0, x0]^2)/24 - 
   (Pi^2*DG[0, 0, 0, x0])/24 + (Pi^2*DG[0, 0, 0, y])/24 - 
   (Pi^2*DG[0, sq, 0, x0])/8 - (Pi^2*DG[0, sq, 0, y])/24 - 
   (Pi^2*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/8 - 
   (Pi^2*(-1 + y)*DG[0, xsq, 0, y])/24 - (9*DG[0, 0, sq, 0, 0, x0])/4 - 
   (3*DG[0, 0, sq, 0, 0, y])/4 - 3*DG[0, sq, 0, 0, 0, x0] - 
   DG[0, sq, 0, 0, 0, y]/2 + (3*DG[0, sq, 0, sq, 0, y])/4 + 
   (3*(-1 + y)*DG[0, sq, 0, xsq, 0, y])/4 - (3*DG[0, sq, sq, 0, 0, x0])/4 + 
   (3*DG[0, sq, sq, 0, 0, y])/2 + (3*(-1 + y)*DG[0, sq, xsq, 0, 0, y])/4 - 
   (3*DG[0, x0, sq, 0, 0, x0])/2 - DG[0, x0, sq, 0, 0, y] - 
   (3*DG[0, x1, sq, 0, 0, x0])/2 - DG[0, x1, sq, 0, 0, y] - 
   (3*(-2*Sqrt[y] + y)*DG[0, xsq, sq, 0, 0, x0])/4 + 
   (3*(-1 + y)*DG[0, xsq, sq, 0, 0, y])/4 + 
   G[sq, 0, x0]^2*(Pi^2/24 - G[sq, 0, 0, x0]/4) + G[sq, 0, 0, x0]^2/4 - 
   G[sq, 0, 0, y]^2/4 - (Pi^2*G[sq, sq, 0, x0])/8 - 
   (Pi^2*G[sq, sq, 0, y])/24 - (Pi^2*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/8 - 
   (Pi^2*(-1 + y)*G[sq, xsq, 0, y])/24 - (Pi^2*G[x0, sq, 0, x0])/12 - 
   (Pi^2*G[x0, sq, 0, y])/12 - (Pi^2*(-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/12 - 
   (Pi^2*(-1 + y)*G[x0, xsq, 0, y])/12 - (Pi^2*G[x1, sq, 0, x0])/12 - 
   (Pi^2*G[x1, sq, 0, y])/12 - (Pi^2*(-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/12 + 
   G[sq, 0, 0, x0]*(-Pi^2/24 - DG[0, 0, x0]^2/4 + DG[0, 0, 0, x0]/4 + 
     (3*DG[0, sq, 0, x0])/4 + (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + 
     (3*G[sq, sq, 0, x0])/4 + (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 + 
     G[x0, sq, 0, x0]/2 + ((-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/2 + 
     G[x1, sq, 0, x0]/2 + ((-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) - 
   (Pi^2*(-1 + y)*G[x1, xsq, 0, y])/12 + G[sq, 0, 0, y]*
    (Pi^2/24 - DG[0, 0, 0, y]/4 + DG[0, sq, 0, y]/4 + 
     ((-1 + y)*DG[0, xsq, 0, y])/4 + G[sq, sq, 0, y]/4 + 
     ((-1 + y)*G[sq, xsq, 0, y])/4 + G[x0, sq, 0, y]/2 + 
     ((-1 + y)*G[x0, xsq, 0, y])/2 + G[x1, sq, 0, y]/2 + 
     ((-1 + y)*G[x1, xsq, 0, y])/2) + DG[0, 0, x0]*G[sq, 0, 0, 0, x0] + 
   (3*DG[0, 0, x0]*G[sq, sq, 0, 0, x0])/4 + 
   (DG[0, 0, x0]*G[x0, sq, 0, 0, x0])/2 + (DG[0, 0, x0]*G[x1, sq, 0, 0, x0])/
    2 - 4*G[sq, 0, 0, 0, 0, x0] - G[sq, 0, 0, 0, 0, y] + 
   G[sq, 0, 0, sq, 0, y] + (-1 + y)*G[sq, 0, 0, xsq, 0, y] - 
   (9*G[sq, 0, sq, 0, 0, x0])/4 + G[sq, 0, sq, 0, 0, y]/4 + 
   (-1 + y)*G[sq, 0, xsq, 0, 0, y] - 3*G[sq, sq, 0, 0, 0, x0] + 
   G[sq, sq, 0, 0, 0, y]/2 + (3*G[sq, sq, 0, sq, 0, y])/4 + 
   (3*(-1 + y)*G[sq, sq, 0, xsq, 0, y])/4 - (3*G[sq, sq, sq, 0, 0, x0])/4 + 
   (3*G[sq, sq, sq, 0, 0, y])/2 + (3*(-1 + y)*G[sq, sq, xsq, 0, 0, y])/4 - 
   (3*G[sq, x0, sq, 0, 0, x0])/2 - G[sq, x0, sq, 0, 0, y] - 
   (3*G[sq, x1, sq, 0, 0, x0])/2 - G[sq, x1, sq, 0, 0, y] + 
   (-1 + y)*G[sq, xsq, 0, 0, 0, y] - 
   (3*(-2*Sqrt[y] + y)*G[sq, xsq, sq, 0, 0, x0])/4 + 
   (3*(-1 + y)*G[sq, xsq, sq, 0, 0, y])/4 - (3*G[x0, 0, sq, 0, 0, x0])/2 - 
   G[x0, 0, sq, 0, 0, y] - 2*G[x0, sq, 0, 0, 0, x0] - G[x0, sq, 0, 0, 0, y] + 
   G[x0, sq, 0, sq, 0, y]/2 + ((-1 + y)*G[x0, sq, 0, xsq, 0, y])/2 + 
   G[x0, sq, sq, 0, 0, y] + ((-1 + y)*G[x0, sq, xsq, 0, 0, y])/2 - 
   G[x0, x0, sq, 0, 0, x0] - G[x0, x0, sq, 0, 0, y] - 
   G[x0, x1, sq, 0, 0, x0] - G[x0, x1, sq, 0, 0, y] + 
   ((-1 + y)*G[x0, xsq, sq, 0, 0, y])/2 - (3*G[x1, 0, sq, 0, 0, x0])/2 - 
   G[x1, 0, sq, 0, 0, y] - 2*G[x1, sq, 0, 0, 0, x0] - G[x1, sq, 0, 0, 0, y] + 
   G[x1, sq, 0, sq, 0, y]/2 + ((-1 + y)*G[x1, sq, 0, xsq, 0, y])/2 + 
   G[x1, sq, sq, 0, 0, y] + ((-1 + y)*G[x1, sq, xsq, 0, 0, y])/2 - 
   G[x1, x0, sq, 0, 0, x0] - G[x1, x0, sq, 0, 0, y] - 
   G[x1, x1, sq, 0, 0, x0] - G[x1, x1, sq, 0, 0, y] + 
   ((-1 + y)*G[x1, xsq, sq, 0, 0, y])/2 + 
   DG[0, 0, x0]*((3*DG[0, sq, 0, 0, x0])/4 - Zeta[3]) + 
   G[sq, 0, x0]*((Pi^2*DG[0, 0, x0])/12 + (3*DG[0, sq, 0, 0, x0])/4 - 
     (DG[0, 0, x0]*G[sq, 0, 0, x0])/2 + G[sq, 0, 0, 0, x0] + 
     (3*G[sq, sq, 0, 0, x0])/4 + G[x0, sq, 0, 0, x0]/2 + 
     G[x1, sq, 0, 0, x0]/2 - Zeta[3]) - DG[0, 0, y]*Zeta[3] - 
   G[sq, 0, y]*Zeta[3]) + G[sq, 0, y]*((-5*Pi^2*G[0, sq, x, y])/24 + 
   (Pi^2*(-1 + y)*G[0, xsq, x, y])/8 - (Pi^2*G[sq, 0, x, y])/24 - 
   (Pi^2*G[x0, sq, x, y])/12 + (Pi^2*(-1 + y)*G[x0, xsq, x, y])/12 - 
   (Pi^2*G[x1, sq, x, y])/12 + (Pi^2*(-1 + y)*G[x1, xsq, x, y])/12 + 
   (Pi^2*(-1 + y)*G[xsq, 0, x, y])/24 + (-1 + y)*G[xsq, x, y]*Zeta[3]) + 
 G[xsq, x, y]*((-3*Pi^4*(-1 + y))/20 - (Pi^2*(-1 + y)*DG[0, 0, x0]^2)/24 + 
   (Pi^2*(-1 + y)*DG[0, 0, 0, x0])/24 - (Pi^2*(-1 + y)*DG[0, 0, 0, y])/24 + 
   (Pi^2*(-1 + y)*DG[0, sq, 0, x0])/8 + (Pi^2*(-1 + y)*DG[0, sq, 0, y])/24 + 
   (Pi^2*Sqrt[y]*(2 - Sqrt[y] - 2*y + y^(3/2))*DG[0, xsq, 0, x0])/8 + 
   (Pi^2*(-1 + y)^2*DG[0, xsq, 0, y])/24 + 
   (9*(-1 + y)*DG[0, 0, sq, 0, 0, x0])/4 + (3*(-1 + y)*DG[0, 0, sq, 0, 0, y])/
    4 + 3*(-1 + y)*DG[0, sq, 0, 0, 0, x0] + ((-1 + y)*DG[0, sq, 0, 0, 0, y])/
    2 - (3*(-1 + y)*DG[0, sq, 0, sq, 0, y])/4 - 
   (3*(-1 + y)^2*DG[0, sq, 0, xsq, 0, y])/4 + 
   (3*(-1 + y)*DG[0, sq, sq, 0, 0, x0])/4 - 
   (3*(-1 + y)*DG[0, sq, sq, 0, 0, y])/2 - 
   (3*(-1 + y)^2*DG[0, sq, xsq, 0, 0, y])/4 + 
   (3*(-1 + y)*DG[0, x0, sq, 0, 0, x0])/2 + (-1 + y)*DG[0, x0, sq, 0, 0, y] + 
   (3*(-1 + y)*DG[0, x1, sq, 0, 0, x0])/2 + (-1 + y)*DG[0, x1, sq, 0, 0, y] + 
   (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, xsq, sq, 0, 0, x0])/4 - 
   (3*(-1 + y)^2*DG[0, xsq, sq, 0, 0, y])/4 + ((1 - y)*G[sq, 0, 0, x0]^2)/4 + 
   ((-1 + y)*G[sq, 0, 0, y]^2)/4 + (Pi^2*(-1 + y)*G[sq, sq, 0, x0])/8 + 
   (Pi^2*(-1 + y)*G[sq, sq, 0, y])/24 + 
   (Pi^2*Sqrt[y]*(2 - Sqrt[y] - 2*y + y^(3/2))*G[sq, xsq, 0, x0])/8 + 
   (Pi^2*(-1 + y)^2*G[sq, xsq, 0, y])/24 + (Pi^2*(-1 + y)*G[x0, sq, 0, x0])/
    12 + (Pi^2*(-1 + y)*G[x0, sq, 0, y])/12 + 
   (Pi^2*Sqrt[y]*(2 - Sqrt[y] - 2*y + y^(3/2))*G[x0, xsq, 0, x0])/12 + 
   (Pi^2*(-1 + y)^2*G[x0, xsq, 0, y])/12 + (Pi^2*(-1 + y)*G[x1, sq, 0, x0])/
    12 + (Pi^2*(-1 + y)*G[x1, sq, 0, y])/12 + 
   (Pi^2*Sqrt[y]*(2 - Sqrt[y] - 2*y + y^(3/2))*G[x1, xsq, 0, x0])/12 + 
   G[sq, 0, 0, x0]*((Pi^2*(-1 + y))/24 + ((-1 + y)*DG[0, 0, x0]^2)/4 + 
     ((1 - y)*DG[0, 0, 0, x0])/4 - (3*(-1 + y)*DG[0, sq, 0, x0])/4 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, xsq, 0, x0])/4 - 
     (3*(-1 + y)*G[sq, sq, 0, x0])/4 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       G[sq, xsq, 0, x0])/4 + ((1 - y)*G[x0, sq, 0, x0])/2 + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x0, xsq, 0, x0])/2 + 
     ((1 - y)*G[x1, sq, 0, x0])/2 + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
       G[x1, xsq, 0, x0])/2) + (Pi^2*(-1 + y)^2*G[x1, xsq, 0, y])/12 + 
   G[sq, 0, 0, y]*(-(Pi^2*(-1 + y))/24 + ((-1 + y)*DG[0, 0, 0, y])/4 + 
     ((1 - y)*DG[0, sq, 0, y])/4 - ((-1 + y)^2*DG[0, xsq, 0, y])/4 + 
     ((1 - y)*G[sq, sq, 0, y])/4 - ((-1 + y)^2*G[sq, xsq, 0, y])/4 + 
     ((1 - y)*G[x0, sq, 0, y])/2 - ((-1 + y)^2*G[x0, xsq, 0, y])/2 + 
     ((1 - y)*G[x1, sq, 0, y])/2 - ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   (1 - y)*DG[0, 0, x0]*G[sq, 0, 0, 0, x0] - 
   (3*(-1 + y)*DG[0, 0, x0]*G[sq, sq, 0, 0, x0])/4 + 
   ((1 - y)*DG[0, 0, x0]*G[x0, sq, 0, 0, x0])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[x1, sq, 0, 0, x0])/2 + 
   4*(-1 + y)*G[sq, 0, 0, 0, 0, x0] + (-1 + y)*G[sq, 0, 0, 0, 0, y] + 
   (1 - y)*G[sq, 0, 0, sq, 0, y] - (-1 + y)^2*G[sq, 0, 0, xsq, 0, y] + 
   (9*(-1 + y)*G[sq, 0, sq, 0, 0, x0])/4 + ((1 - y)*G[sq, 0, sq, 0, 0, y])/
    4 - (-1 + y)^2*G[sq, 0, xsq, 0, 0, y] + 
   3*(-1 + y)*G[sq, sq, 0, 0, 0, x0] + ((1 - y)*G[sq, sq, 0, 0, 0, y])/2 - 
   (3*(-1 + y)*G[sq, sq, 0, sq, 0, y])/4 - 
   (3*(-1 + y)^2*G[sq, sq, 0, xsq, 0, y])/4 + 
   (3*(-1 + y)*G[sq, sq, sq, 0, 0, x0])/4 - 
   (3*(-1 + y)*G[sq, sq, sq, 0, 0, y])/2 - 
   (3*(-1 + y)^2*G[sq, sq, xsq, 0, 0, y])/4 + 
   (3*(-1 + y)*G[sq, x0, sq, 0, 0, x0])/2 + (-1 + y)*G[sq, x0, sq, 0, 0, y] + 
   (3*(-1 + y)*G[sq, x1, sq, 0, 0, x0])/2 + (-1 + y)*G[sq, x1, sq, 0, 0, y] - 
   (-1 + y)^2*G[sq, xsq, 0, 0, 0, y] + 
   (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, sq, 0, 0, x0])/4 - 
   (3*(-1 + y)^2*G[sq, xsq, sq, 0, 0, y])/4 + 
   (3*(-1 + y)*G[x0, 0, sq, 0, 0, x0])/2 + (-1 + y)*G[x0, 0, sq, 0, 0, y] + 
   2*(-1 + y)*G[x0, sq, 0, 0, 0, x0] + (-1 + y)*G[x0, sq, 0, 0, 0, y] + 
   ((1 - y)*G[x0, sq, 0, sq, 0, y])/2 - ((-1 + y)^2*G[x0, sq, 0, xsq, 0, y])/
    2 + (1 - y)*G[x0, sq, sq, 0, 0, y] - ((-1 + y)^2*G[x0, sq, xsq, 0, 0, y])/
    2 + (-1 + y)*G[x0, x0, sq, 0, 0, x0] + (-1 + y)*G[x0, x0, sq, 0, 0, y] + 
   (-1 + y)*G[x0, x1, sq, 0, 0, x0] + (-1 + y)*G[x0, x1, sq, 0, 0, y] - 
   ((-1 + y)^2*G[x0, xsq, sq, 0, 0, y])/2 + 
   (3*(-1 + y)*G[x1, 0, sq, 0, 0, x0])/2 + (-1 + y)*G[x1, 0, sq, 0, 0, y] + 
   2*(-1 + y)*G[x1, sq, 0, 0, 0, x0] + (-1 + y)*G[x1, sq, 0, 0, 0, y] + 
   ((1 - y)*G[x1, sq, 0, sq, 0, y])/2 - ((-1 + y)^2*G[x1, sq, 0, xsq, 0, y])/
    2 + (1 - y)*G[x1, sq, sq, 0, 0, y] - ((-1 + y)^2*G[x1, sq, xsq, 0, 0, y])/
    2 + (-1 + y)*G[x1, x0, sq, 0, 0, x0] + (-1 + y)*G[x1, x0, sq, 0, 0, y] + 
   (-1 + y)*G[x1, x1, sq, 0, 0, x0] + (-1 + y)*G[x1, x1, sq, 0, 0, y] - 
   ((-1 + y)^2*G[x1, xsq, sq, 0, 0, y])/2 + (-1 + y)*DG[0, 0, y]*Zeta[3] + 
   DG[0, 0, x0]*((-3*(-1 + y)*DG[0, sq, 0, 0, x0])/4 + (-1 + y)*Zeta[3])) + 
 G[sq, 0, x0]*(G[0, sq, x, y]*(-Pi^2/4 + (3*G[sq, 0, 0, x0])/2) + 
   G[0, xsq, x, y]*((Pi^2*(-1 + y))/6 + (1 - y)*G[sq, 0, 0, x0]) - 
   (Pi^2*G[sq, 0, x, y])/12 - (Pi^2*G[x0, sq, x, y])/12 + 
   (Pi^2*(-1 + y)*G[x0, xsq, x, y])/12 - (Pi^2*G[x1, sq, x, y])/12 + 
   (Pi^2*(-1 + y)*G[x1, xsq, x, y])/12 + (Pi^2*(-1 + y)*G[xsq, 0, x, y])/12 + 
   G[sq, 0, 0, x0]*(G[sq, 0, x, y]/2 + G[x0, sq, x, y]/2 + 
     ((1 - y)*G[x0, xsq, x, y])/2 + G[x1, sq, x, y]/2 + 
     ((1 - y)*G[x1, xsq, x, y])/2 + ((1 - y)*G[xsq, 0, x, y])/2) + 
   G[xsq, x, y]*(-(Pi^2*(-1 + y)*DG[0, 0, x0])/12 - 
     (3*(-1 + y)*DG[0, sq, 0, 0, x0])/4 + 
     ((-1 + y)*DG[0, 0, x0]*G[sq, 0, 0, x0])/2 + (1 - y)*G[sq, 0, 0, 0, x0] - 
     (3*(-1 + y)*G[sq, sq, 0, 0, x0])/4 + ((1 - y)*G[x0, sq, 0, 0, x0])/2 + 
     ((1 - y)*G[x1, sq, 0, 0, x0])/2 + (-1 + y)*Zeta[3])) + 
 H[1, x0]*(-(Pi^2*(-1 + y)*G[sq, 0, x0]*G[xsq, x, y])/12 - 
   (Pi^2*G[0, sq, x, y])/2 + (Pi^2*(-1 + y)*G[0, xsq, x, y])/3 - 
   (Pi^2*G[sq, 0, x, y])/6 - (Pi^2*G[x0, sq, x, y])/6 + 
   (Pi^2*(-1 + y)*G[x0, xsq, x, y])/6 - (Pi^2*G[x1, sq, x, y])/6 + 
   (Pi^2*(-1 + y)*G[x1, xsq, x, y])/6 + (Pi^2*(-1 + y)*G[xsq, 0, x, y])/6 + 
   G[sq, x, y]*((Pi^2*DG[0, 0, x0])/12 + (Pi^2*G[sq, 0, x0])/12 - 
     2*Zeta[3]) + G[xsq, x, y]*(-(Pi^2*(-1 + y)*DG[0, 0, x0])/12 + 
     2*(-1 + y)*Zeta[3])) + 
 H[1, y]*(-(Pi^2*(-1 + y)*G[sq, 0, y]*G[xsq, x, y])/12 - 
   (5*Pi^2*G[0, sq, x, y])/12 + (Pi^2*(-1 + y)*G[0, xsq, x, y])/4 - 
   (Pi^2*G[sq, 0, x, y])/12 - (Pi^2*G[x0, sq, x, y])/6 + 
   (Pi^2*(-1 + y)*G[x0, xsq, x, y])/6 - (Pi^2*G[x1, sq, x, y])/6 + 
   (Pi^2*(-1 + y)*G[x1, xsq, x, y])/6 + (Pi^2*(-1 + y)*G[xsq, 0, x, y])/12 + 
   G[sq, x, y]*((Pi^2*DG[0, 0, y])/12 + (Pi^2*G[sq, 0, y])/12 - 2*Zeta[3]) + 
   G[xsq, x, y]*(-(Pi^2*(-1 + y)*DG[0, 0, y])/12 + 2*(-1 + y)*Zeta[3])) + 
 H[0, x0]*(((1 - y)*G[sq, 0, x0]^3*G[xsq, x, y])/8 + 
   G[x1, sq, x, y]*(Pi^2/6 - DG[0, 0, x0]^2/4 + DG[0, 0, 0, x0]/4 + 
     (3*DG[0, sq, 0, x0])/4 - DG[0, sq, 0, y] + 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + 
     ((-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) + 
   G[x0, sq, x, y]*(Pi^2/6 - DG[0, 0, x0]^2/4 + DG[0, 0, 0, x0]/4 + 
     (3*DG[0, sq, 0, x0])/4 - DG[0, sq, 0, y] + 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + 
     ((-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/2 + G[x1, sq, 0, x0]/2 - 
     G[x1, sq, 0, y] + ((-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) + 
   G[sq, 0, x, y]*(Pi^2/6 - DG[0, 0, x0]^2/4 + DG[0, 0, 0, x0]/4 + 
     (3*DG[0, sq, 0, x0])/4 - DG[0, sq, 0, y]/2 + 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + (3*G[sq, sq, 0, x0])/4 - 
     G[sq, sq, 0, y]/4 + (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 + 
     ((-1 + y)*G[sq, xsq, 0, y])/4 + G[x0, sq, 0, x0]/2 - G[x0, sq, 0, y]/2 + 
     ((-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/2 + G[x1, sq, 0, x0]/2 - 
     G[x1, sq, 0, y]/2 + ((-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) + 
   G[0, sq, x, y]*(Pi^2/2 - (3*DG[0, 0, x0]^2)/4 + (3*DG[0, 0, 0, x0])/4 + 
     (9*DG[0, sq, 0, x0])/4 - (5*DG[0, sq, 0, y])/2 + 
     (9*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + (3*G[sq, 0, 0, x0])/4 - 
     (15*G[sq, 0, 0, y])/4 + (9*G[sq, sq, 0, x0])/4 - (5*G[sq, sq, 0, y])/4 + 
     (9*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 + (5*(-1 + y)*G[sq, xsq, 0, y])/
      4 + (3*G[x0, sq, 0, x0])/2 - (5*G[x0, sq, 0, y])/2 + 
     (3*(-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/2 + (3*G[x1, sq, 0, x0])/2 - 
     (5*G[x1, sq, 0, y])/2 + (3*(-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) + 
   G[x0, xsq, x, y]*(-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, x0]^2)/4 + 
     ((1 - y)*DG[0, 0, 0, x0])/4 - (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
     (-1 + y)*DG[0, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, 0, x0])/4 + ((1 - y)*G[x1, sq, 0, x0])/2 + 
     (-1 + y)*G[x1, sq, 0, y] + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
       G[x1, xsq, 0, x0])/2) + G[0, xsq, x, y]*(-(Pi^2*(-1 + y))/3 + 
     ((-1 + y)*DG[0, 0, x0]^2)/2 + ((1 - y)*DG[0, 0, 0, x0])/2 - 
     (3*(-1 + y)*DG[0, sq, 0, x0])/2 + (3*(-1 + y)*DG[0, sq, 0, y])/2 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, xsq, 0, x0])/2 + 
     ((1 - y)*G[sq, 0, 0, x0])/2 + (9*(-1 + y)*G[sq, 0, 0, y])/4 - 
     (3*(-1 + y)*G[sq, sq, 0, x0])/2 + (3*(-1 + y)*G[sq, sq, 0, y])/4 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, 0, x0])/2 - 
     (3*(-1 + y)^2*G[sq, xsq, 0, y])/4 + (1 - y)*G[x0, sq, 0, x0] + 
     (3*(-1 + y)*G[x0, sq, 0, y])/2 + (-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
      G[x0, xsq, 0, x0] + (1 - y)*G[x1, sq, 0, x0] + 
     (3*(-1 + y)*G[x1, sq, 0, y])/2 + (-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
      G[x1, xsq, 0, x0]) + (-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, x0]^2)/
      4 + ((1 - y)*DG[0, 0, 0, x0])/4 - (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
     (-1 + y)*DG[0, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, 0, x0])/4)*G[x1, xsq, x, y] + 
   (-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, x0]^2)/4 + 
     ((1 - y)*DG[0, 0, 0, x0])/4 - (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
     ((-1 + y)*DG[0, sq, 0, y])/2 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, 0, x0])/4)*G[xsq, 0, x, y] + 
   G[sq, 0, 0, x0]*(G[sq, 0, x, y]/4 + G[x0, sq, x, y]/4 + 
     ((1 - y)*G[x0, xsq, x, y])/4 + G[x1, sq, x, y]/4 + 
     ((1 - y)*G[x1, xsq, x, y])/4 + ((1 - y)*G[xsq, 0, x, y])/4) + 
   G[x1, sq, 0, x0]*(G[x1, sq, x, y]/2 + ((1 - y)*G[x1, xsq, x, y])/2 + 
     ((1 - y)*G[xsq, 0, x, y])/2) + G[x0, sq, 0, x0]*
    (G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 + G[x1, sq, x, y]/2 + 
     ((1 - y)*G[x1, xsq, x, y])/2 + ((1 - y)*G[xsq, 0, x, y])/2) + 
   G[sq, sq, 0, x0]*((3*G[x0, sq, x, y])/4 - (3*(-1 + y)*G[x0, xsq, x, y])/
      4 + (3*G[x1, sq, x, y])/4 - (3*(-1 + y)*G[x1, xsq, x, y])/4 - 
     (3*(-1 + y)*G[xsq, 0, x, y])/4) + G[sq, 0, x0]^2*
    ((-3*(-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/8 - (3*G[0, sq, x, y])/4 + 
     ((-1 + y)*G[0, xsq, x, y])/2 - G[sq, 0, x, y]/4 - G[x0, sq, x, y]/4 + 
     ((-1 + y)*G[x0, xsq, x, y])/4 - G[x1, sq, x, y]/4 + 
     ((-1 + y)*G[x1, xsq, x, y])/4 + ((-1 + y)*G[xsq, 0, x, y])/4) + 
   G[sq, sq, 0, y]*(-G[x0, sq, x, y]/2 + ((-1 + y)*G[x0, xsq, x, y])/2 - 
     G[x1, sq, x, y]/2 + ((-1 + y)*G[x1, xsq, x, y])/2 + 
     ((-1 + y)*G[xsq, 0, x, y])/4) + G[x1, sq, 0, y]*
    (-G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + 
     ((-1 + y)*G[xsq, 0, x, y])/2) + G[x0, sq, 0, y]*
    (-G[x0, sq, x, y] + (-1 + y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + 
     (-1 + y)*G[x1, xsq, x, y] + ((-1 + y)*G[xsq, 0, x, y])/2) + 
   G[sq, 0, 0, y]*((-3*G[sq, 0, x, y])/4 - (3*G[x0, sq, x, y])/2 + 
     (3*(-1 + y)*G[x0, xsq, x, y])/2 - (3*G[x1, sq, x, y])/2 + 
     (3*(-1 + y)*G[x1, xsq, x, y])/2 + (3*(-1 + y)*G[xsq, 0, x, y])/4) + 
   G[sq, xsq, 0, y]*(((-1 + y)*G[x0, sq, x, y])/2 - 
     ((-1 + y)^2*G[x0, xsq, x, y])/2 + ((-1 + y)*G[x1, sq, x, y])/2 - 
     ((-1 + y)^2*G[x1, xsq, x, y])/2 - ((-1 + y)^2*G[xsq, 0, x, y])/4) + 
   G[x1, xsq, 0, x0]*(((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x1, xsq, x, y])/
      2 + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[xsq, 0, x, y])/2) + 
   G[x0, xsq, 0, x0]*(((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x0, xsq, x, y])/
      2 + ((-2*Sqrt[y] + y)*G[x1, sq, x, y])/2 + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x1, xsq, x, y])/2 + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[xsq, 0, x, y])/2) + 
   G[sq, xsq, 0, x0]*((3*(-2*Sqrt[y] + y)*G[x0, sq, x, y])/4 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x0, xsq, x, y])/4 + 
     (3*(-2*Sqrt[y] + y)*G[x1, sq, x, y])/4 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x1, xsq, x, y])/4 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[xsq, 0, x, y])/4) + 
   (3*DG[0, 0, x0]*G[0, 0, sq, x, y])/2 + (3*DG[0, 0, x0]*G[0, sq, 0, x, y])/
    2 + (DG[0, 0, x0]*G[0, x0, sq, x, y])/2 + 
   (DG[0, 0, x0]*G[0, x1, sq, x, y])/2 + (1 - y)*DG[0, 0, x0]*
    G[0, xsq, 0, x, y] + (DG[0, 0, x0]*G[sq, 0, 0, x, y])/2 + 
   (3*DG[0, 0, x0]*G[sq, sq, sq, x, y])/2 + (DG[0, 0, x0]*G[x0, 0, sq, x, y])/
    2 + (DG[0, 0, x0]*G[x0, sq, 0, x, y])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[x0, xsq, 0, x, y])/2 + 
   (DG[0, 0, x0]*G[x1, 0, sq, x, y])/2 + (DG[0, 0, x0]*G[x1, sq, 0, x, y])/
    2 + ((1 - y)*DG[0, 0, x0]*G[x1, xsq, 0, x, y])/2 + 
   ((1 - y)*DG[0, 0, x0]*G[xsq, 0, 0, x, y])/2 - 
   (3*(-1 + y)*DG[0, 0, x0]*G[xsq, sq, sq, x, y])/2 + 
   G[sq, 0, x0]*((-3*DG[0, 0, x0]*G[0, sq, x, y])/2 + 
     (-1 + y)*DG[0, 0, x0]*G[0, xsq, x, y] - (DG[0, 0, x0]*G[sq, 0, x, y])/
      2 - (DG[0, 0, x0]*G[x0, sq, x, y])/2 + 
     ((-1 + y)*DG[0, 0, x0]*G[x0, xsq, x, y])/2 - 
     (DG[0, 0, x0]*G[x1, sq, x, y])/2 + G[xsq, x, y]*
      ((Pi^2*(-1 + y))/12 - (3*(-1 + y)*DG[0, 0, x0]^2)/8 + 
       ((-1 + y)*DG[0, 0, 0, x0])/4 + (3*(-1 + y)*DG[0, sq, 0, x0])/4 + 
       (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, xsq, 0, x0])/4 + 
       ((-1 + y)*G[sq, 0, 0, x0])/4 + (3*(-1 + y)*G[sq, sq, 0, x0])/4 + 
       (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, 0, x0])/4 + 
       ((-1 + y)*G[x0, sq, 0, x0])/2 + ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
         G[x0, xsq, 0, x0])/2 + ((-1 + y)*G[x1, sq, 0, x0])/2 + 
       ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x1, xsq, 0, x0])/2) + 
     ((-1 + y)*DG[0, 0, x0]*G[x1, xsq, x, y])/2 + 
     ((-1 + y)*DG[0, 0, x0]*G[xsq, 0, x, y])/2 + (3*G[0, 0, sq, x, y])/2 + 
     (3*G[0, sq, 0, x, y])/2 + G[0, x0, sq, x, y]/2 + G[0, x1, sq, x, y]/2 + 
     (1 - y)*G[0, xsq, 0, x, y] + G[sq, 0, 0, x, y]/2 + 
     (3*G[sq, sq, sq, x, y])/2 + G[x0, 0, sq, x, y]/2 + 
     G[x0, sq, 0, x, y]/2 + ((1 - y)*G[x0, xsq, 0, x, y])/2 + 
     G[x1, 0, sq, x, y]/2 + G[x1, sq, 0, x, y]/2 + 
     ((1 - y)*G[x1, xsq, 0, x, y])/2 + ((1 - y)*G[xsq, 0, 0, x, y])/2 - 
     (3*(-1 + y)*G[xsq, sq, sq, x, y])/2) + 
   G[sq, 0, y]*((-7*G[0, 0, sq, x, y])/4 - (7*(-1 + y)*G[0, 0, xsq, x, y])/
      4 - (5*G[0, sq, 0, x, y])/4 - G[0, x0, sq, x, y]/2 + 
     ((1 - y)*G[0, x0, xsq, x, y])/2 - G[0, x1, sq, x, y]/2 + 
     ((1 - y)*G[0, x1, xsq, x, y])/2 + (3*(-1 + y)*G[0, xsq, 0, x, y])/4 - 
     G[sq, 0, 0, x, y]/4 - (3*G[sq, sq, sq, x, y])/4 - 
     (3*(-1 + y)*G[sq, sq, xsq, x, y])/4 - (3*(-1 + y)*G[sq, xsq, sq, x, y])/
      4 - (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/4 - G[x0, 0, sq, x, y]/2 + 
     ((1 - y)*G[x0, 0, xsq, x, y])/2 - G[x0, sq, 0, x, y]/2 + 
     ((-1 + y)*G[x0, xsq, 0, x, y])/2 - G[x1, 0, sq, x, y]/2 + 
     ((1 - y)*G[x1, 0, xsq, x, y])/2 - G[x1, sq, 0, x, y]/2 + 
     ((-1 + y)*G[x1, xsq, 0, x, y])/2 + ((-1 + y)*G[xsq, 0, 0, x, y])/4 + 
     (3*(-1 + y)*G[xsq, sq, sq, x, y])/4 + 
     (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/4 + 
     (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/4 + 
     (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/4) + (9*G[0, 0, 0, sq, x, y])/4 + 
   4*G[0, 0, sq, 0, x, y] + G[0, 0, x0, sq, x, y]/2 + 
   G[0, 0, x1, sq, x, y]/2 + 3*G[0, sq, 0, 0, x, y] - 
   (21*G[0, sq, sq, sq, x, y])/4 + (15*(-1 + y)*G[0, sq, xsq, sq, x, y])/4 + 
   G[0, x0, 0, sq, x, y]/2 + G[0, x0, sq, 0, x, y] + 
   G[0, x1, 0, sq, x, y]/2 + G[0, x1, sq, 0, x, y] + 
   (15*(-1 + y)*G[0, xsq, sq, sq, x, y])/4 - 
   (9*(-1 + y)^2*G[0, xsq, xsq, sq, x, y])/4 - (9*G[sq, 0, sq, sq, x, y])/4 + 
   (3*(-1 + y)*G[sq, 0, xsq, sq, x, y])/4 - (3*G[sq, sq, 0, sq, x, y])/4 - 
   (3*G[sq, sq, x0, sq, x, y])/2 - (3*G[sq, sq, x1, sq, x, y])/2 + 
   (9*(-1 + y)*G[sq, xsq, 0, sq, x, y])/4 + 
   3*(-1 + y)*G[sq, xsq, sq, 0, x, y] + (3*(-1 + y)*G[sq, xsq, x0, sq, x, y])/
    2 + (3*(-1 + y)*G[sq, xsq, x1, sq, x, y])/2 + G[x0, 0, 0, sq, x, y]/2 + 
   G[x0, 0, sq, 0, x, y] - (3*G[x0, sq, sq, sq, x, y])/2 + 
   (3*(-1 + y)*G[x0, sq, xsq, sq, x, y])/2 + 
   (3*(-1 + y)*G[x0, xsq, sq, sq, x, y])/2 - 
   (3*(-1 + y)^2*G[x0, xsq, xsq, sq, x, y])/2 + G[x1, 0, 0, sq, x, y]/2 + 
   G[x1, 0, sq, 0, x, y] - (3*G[x1, sq, sq, sq, x, y])/2 + 
   (3*(-1 + y)*G[x1, sq, xsq, sq, x, y])/2 + 
   (3*(-1 + y)*G[x1, xsq, sq, sq, x, y])/2 - 
   (3*(-1 + y)^2*G[x1, xsq, xsq, sq, x, y])/2 + 
   (9*(-1 + y)*G[xsq, 0, sq, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, 0, xsq, sq, x, y])/4 + 
   (3*(-1 + y)*G[xsq, sq, 0, sq, x, y])/4 + 
   (3*(-1 + y)*G[xsq, sq, x0, sq, x, y])/2 + 
   (3*(-1 + y)*G[xsq, sq, x1, sq, x, y])/2 - 
   (9*(-1 + y)^2*G[xsq, xsq, 0, sq, x, y])/4 - 
   3*(-1 + y)^2*G[xsq, xsq, sq, 0, x, y] - 
   (3*(-1 + y)^2*G[xsq, xsq, x0, sq, x, y])/2 - 
   (3*(-1 + y)^2*G[xsq, xsq, x1, sq, x, y])/2 + 
   (2*G[0, sq, 0, x, y] + (2 - 2*y)*G[0, xsq, 0, x, y] + G[sq, 0, 0, x, y] + 
     G[x0, sq, 0, x, y] + (1 - y)*G[x0, xsq, 0, x, y] + G[x1, sq, 0, x, y] + 
     (1 - y)*G[x1, xsq, 0, x, y] + (1 - y)*G[xsq, 0, 0, x, y])*H[0, y] + 
   (2*G[0, sq, x, y] + (2 - 2*y)*G[0, xsq, x, y] + G[sq, 0, x, y] + 
     G[x0, sq, x, y] + (1 - y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + 
     (1 - y)*G[x1, xsq, x, y] + (1 - y)*G[xsq, 0, x, y])*H[0, 0, y] + 
   (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 0, 0, y] + 
   G[sq, x, y]*(DG[0, 0, x0]^3/8 + DG[0, 0, x0]*
      (-Pi^2/12 - DG[0, 0, 0, x0]/4 - (3*DG[0, sq, 0, x0])/4 - 
       (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4) + DG[0, 0, 0, 0, x0]/8 + 
     (9*DG[0, 0, sq, 0, x0])/8 - DG[0, 0, sq, 0, y] + 
     (9*(-2*Sqrt[y] + y)*DG[0, 0, xsq, 0, x0])/8 + (3*DG[0, sq, 0, 0, x0])/
      8 - (3*DG[0, sq, 0, 0, y])/2 + (3*DG[0, sq, sq, 0, x0])/8 + 
     2*DG[0, sq, sq, 0, y] + (3*(-2*Sqrt[y] + y)*DG[0, sq, xsq, 0, x0])/8 + 
     (-1 + y)*DG[0, sq, xsq, 0, y] + (3*DG[0, x0, sq, 0, x0])/4 - 
     DG[0, x0, sq, 0, y] + (3*(-2*Sqrt[y] + y)*DG[0, x0, xsq, 0, x0])/4 + 
     (3*DG[0, x1, sq, 0, x0])/4 - DG[0, x1, sq, 0, y] + 
     (3*(-2*Sqrt[y] + y)*DG[0, x1, xsq, 0, x0])/4 + 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, 0, x0])/8 + 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, sq, 0, x0])/8 + 
     (-1 + y)*DG[0, xsq, sq, 0, y] + (3*(-2 + Sqrt[y])^2*y*
       DG[0, xsq, xsq, 0, x0])/8 + (3*DG[0, 0, x0]*G[sq, 0, x0]^2)/8 + 
     G[sq, 0, x0]^3/8 - (DG[0, 0, x0]*G[sq, 0, 0, x0])/4 - 
     (3*DG[0, 0, x0]*G[sq, sq, 0, x0])/4 - 
     (3*(-2*Sqrt[y] + y)*DG[0, 0, x0]*G[sq, xsq, 0, x0])/4 - 
     (DG[0, 0, x0]*G[x0, sq, 0, x0])/2 + (Sqrt[y] - y/2)*DG[0, 0, x0]*
      G[x0, xsq, 0, x0] - (DG[0, 0, x0]*G[x1, sq, 0, x0])/2 + 
     (Sqrt[y] - y/2)*DG[0, 0, x0]*G[x1, xsq, 0, x0] + 
     G[sq, 0, x0]*(-Pi^2/12 + (3*DG[0, 0, x0]^2)/8 - DG[0, 0, 0, x0]/4 - 
       (3*DG[0, sq, 0, x0])/4 - (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 - 
       G[sq, 0, 0, x0]/4 - (3*G[sq, sq, 0, x0])/4 - 
       (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 - G[x0, sq, 0, x0]/2 + 
       (Sqrt[y] - y/2)*G[x0, xsq, 0, x0] - G[x1, sq, 0, x0]/2 + 
       (Sqrt[y] - y/2)*G[x1, xsq, 0, x0]) + G[sq, 0, 0, 0, x0]/8 - 
     (9*G[sq, 0, 0, 0, y])/4 + (9*G[sq, 0, sq, 0, x0])/8 + 
     G[sq, 0, sq, 0, y]/4 + (9*(-2*Sqrt[y] + y)*G[sq, 0, xsq, 0, x0])/8 + 
     (5*(-1 + y)*G[sq, 0, xsq, 0, y])/4 + (3*G[sq, sq, 0, 0, x0])/8 - 
     (3*G[sq, sq, 0, 0, y])/4 + (3*G[sq, sq, sq, 0, x0])/8 + 
     (9*G[sq, sq, sq, 0, y])/4 + (3*(-2*Sqrt[y] + y)*G[sq, sq, xsq, 0, x0])/
      8 + (5*(-1 + y)*G[sq, sq, xsq, 0, y])/4 + (3*G[sq, x0, sq, 0, x0])/4 - 
     G[sq, x0, sq, 0, y]/2 + (3*(-2*Sqrt[y] + y)*G[sq, x0, xsq, 0, x0])/4 + 
     ((-1 + y)*G[sq, x0, xsq, 0, y])/2 + (3*G[sq, x1, sq, 0, x0])/4 - 
     G[sq, x1, sq, 0, y]/2 + (3*(-2*Sqrt[y] + y)*G[sq, x1, xsq, 0, x0])/4 + 
     ((-1 + y)*G[sq, x1, xsq, 0, y])/2 + 
     (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, 0, x0])/8 + 
     (3*(-1 + y)*G[sq, xsq, 0, 0, y])/4 + 
     (3*(-2*Sqrt[y] + y)*G[sq, xsq, sq, 0, x0])/8 + 
     (5*(-1 + y)*G[sq, xsq, sq, 0, y])/4 + 
     (3*(-2 + Sqrt[y])^2*y*G[sq, xsq, xsq, 0, x0])/8 + 
     ((-1 + y)^2*G[sq, xsq, xsq, 0, y])/4 + (3*G[x0, 0, sq, 0, x0])/4 - 
     G[x0, 0, sq, 0, y] + (3*(-2*Sqrt[y] + y)*G[x0, 0, xsq, 0, x0])/4 + 
     G[x0, sq, 0, 0, x0]/4 - (3*G[x0, sq, 0, 0, y])/2 + 
     2*G[x0, sq, sq, 0, y] + (-1 + y)*G[x0, sq, xsq, 0, y] + 
     G[x0, x0, sq, 0, x0]/2 - G[x0, x0, sq, 0, y] + 
     ((-2*Sqrt[y] + y)*G[x0, x0, xsq, 0, x0])/2 + G[x0, x1, sq, 0, x0]/2 - 
     G[x0, x1, sq, 0, y] + ((-2*Sqrt[y] + y)*G[x0, x1, xsq, 0, x0])/2 + 
     ((-2*Sqrt[y] + y)*G[x0, xsq, 0, 0, x0])/4 + 
     (-1 + y)*G[x0, xsq, sq, 0, y] + (3*G[x1, 0, sq, 0, x0])/4 - 
     G[x1, 0, sq, 0, y] + (3*(-2*Sqrt[y] + y)*G[x1, 0, xsq, 0, x0])/4 + 
     G[x1, sq, 0, 0, x0]/4 - (3*G[x1, sq, 0, 0, y])/2 + 
     2*G[x1, sq, sq, 0, y] + (-1 + y)*G[x1, sq, xsq, 0, y] + 
     G[x1, x0, sq, 0, x0]/2 - G[x1, x0, sq, 0, y] + 
     ((-2*Sqrt[y] + y)*G[x1, x0, xsq, 0, x0])/2 + G[x1, x1, sq, 0, x0]/2 - 
     G[x1, x1, sq, 0, y] + ((-2*Sqrt[y] + y)*G[x1, x1, xsq, 0, x0])/2 + 
     ((-2*Sqrt[y] + y)*G[x1, xsq, 0, 0, x0])/4 + 
     (-1 + y)*G[x1, xsq, sq, 0, y] - 4*Zeta[3]) + 
   G[xsq, x, y]*(((1 - y)*DG[0, 0, x0]^3)/8 + 
     DG[0, 0, x0]*((Pi^2*(-1 + y))/12 + ((-1 + y)*DG[0, 0, 0, x0])/4 + 
       (3*(-1 + y)*DG[0, sq, 0, x0])/4 + (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
         DG[0, xsq, 0, x0])/4) + ((1 - y)*DG[0, 0, 0, 0, x0])/8 - 
     (9*(-1 + y)*DG[0, 0, sq, 0, x0])/8 + (-1 + y)*DG[0, 0, sq, 0, y] - 
     (9*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, 0, xsq, 0, x0])/8 - 
     (3*(-1 + y)*DG[0, sq, 0, 0, x0])/8 + (3*(-1 + y)*DG[0, sq, 0, 0, y])/2 - 
     (3*(-1 + y)*DG[0, sq, sq, 0, x0])/8 + (2 - 2*y)*DG[0, sq, sq, 0, y] - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, sq, xsq, 0, x0])/8 - 
     (-1 + y)^2*DG[0, sq, xsq, 0, y] - (3*(-1 + y)*DG[0, x0, sq, 0, x0])/4 + 
     (-1 + y)*DG[0, x0, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, x0, xsq, 0, x0])/4 - (3*(-1 + y)*DG[0, x1, sq, 0, x0])/4 + 
     (-1 + y)*DG[0, x1, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, x1, xsq, 0, x0])/4 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, 0, 0, x0])/8 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       DG[0, xsq, sq, 0, x0])/8 - (-1 + y)^2*DG[0, xsq, sq, 0, y] - 
     (3*(-2 + Sqrt[y])^2*(-1 + y)*y*DG[0, xsq, xsq, 0, x0])/8 + 
     ((-1 + y)*DG[0, 0, x0]*G[sq, 0, 0, x0])/4 + 
     (3*(-1 + y)*DG[0, 0, x0]*G[sq, sq, 0, x0])/4 + 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, 0, x0]*G[sq, xsq, 0, x0])/4 + 
     ((-1 + y)*DG[0, 0, x0]*G[x0, sq, 0, x0])/2 + 
     ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, 0, x0]*G[x0, xsq, 0, x0])/2 + 
     ((-1 + y)*DG[0, 0, x0]*G[x1, sq, 0, x0])/2 + 
     ((2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, 0, x0]*G[x1, xsq, 0, x0])/2 + 
     ((1 - y)*G[sq, 0, 0, 0, x0])/8 + (9*(-1 + y)*G[sq, 0, 0, 0, y])/4 - 
     (9*(-1 + y)*G[sq, 0, sq, 0, x0])/8 + ((1 - y)*G[sq, 0, sq, 0, y])/4 - 
     (9*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, 0, xsq, 0, x0])/8 - 
     (5*(-1 + y)^2*G[sq, 0, xsq, 0, y])/4 - (3*(-1 + y)*G[sq, sq, 0, 0, x0])/
      8 + (3*(-1 + y)*G[sq, sq, 0, 0, y])/4 - 
     (3*(-1 + y)*G[sq, sq, sq, 0, x0])/8 - (9*(-1 + y)*G[sq, sq, sq, 0, y])/
      4 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, sq, xsq, 0, x0])/8 - 
     (5*(-1 + y)^2*G[sq, sq, xsq, 0, y])/4 - 
     (3*(-1 + y)*G[sq, x0, sq, 0, x0])/4 + ((-1 + y)*G[sq, x0, sq, 0, y])/2 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, x0, xsq, 0, x0])/4 - 
     ((-1 + y)^2*G[sq, x0, xsq, 0, y])/2 - (3*(-1 + y)*G[sq, x1, sq, 0, x0])/
      4 + ((-1 + y)*G[sq, x1, sq, 0, y])/2 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, x1, xsq, 0, x0])/4 - 
     ((-1 + y)^2*G[sq, x1, xsq, 0, y])/2 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, 0, 0, x0])/8 - 
     (3*(-1 + y)^2*G[sq, xsq, 0, 0, y])/4 - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, sq, 0, x0])/8 - 
     (5*(-1 + y)^2*G[sq, xsq, sq, 0, y])/4 - 
     (3*(-2 + Sqrt[y])^2*(-1 + y)*y*G[sq, xsq, xsq, 0, x0])/8 - 
     ((-1 + y)^3*G[sq, xsq, xsq, 0, y])/4 - (3*(-1 + y)*G[x0, 0, sq, 0, x0])/
      4 + (-1 + y)*G[x0, 0, sq, 0, y] - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
       G[x0, 0, xsq, 0, x0])/4 + ((1 - y)*G[x0, sq, 0, 0, x0])/4 + 
     (3*(-1 + y)*G[x0, sq, 0, 0, y])/2 + (2 - 2*y)*G[x0, sq, sq, 0, y] - 
     (-1 + y)^2*G[x0, sq, xsq, 0, y] + ((1 - y)*G[x0, x0, sq, 0, x0])/2 + 
     (-1 + y)*G[x0, x0, sq, 0, y] + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
       G[x0, x0, xsq, 0, x0])/2 + ((1 - y)*G[x0, x1, sq, 0, x0])/2 + 
     (-1 + y)*G[x0, x1, sq, 0, y] + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
       G[x0, x1, xsq, 0, x0])/2 + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
       G[x0, xsq, 0, 0, x0])/4 - (-1 + y)^2*G[x0, xsq, sq, 0, y] - 
     (3*(-1 + y)*G[x1, 0, sq, 0, x0])/4 + (-1 + y)*G[x1, 0, sq, 0, y] - 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[x1, 0, xsq, 0, x0])/4 + 
     ((1 - y)*G[x1, sq, 0, 0, x0])/4 + (3*(-1 + y)*G[x1, sq, 0, 0, y])/2 + 
     (2 - 2*y)*G[x1, sq, sq, 0, y] - (-1 + y)^2*G[x1, sq, xsq, 0, y] + 
     ((1 - y)*G[x1, x0, sq, 0, x0])/2 + (-1 + y)*G[x1, x0, sq, 0, y] + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x1, x0, xsq, 0, x0])/2 + 
     ((1 - y)*G[x1, x1, sq, 0, x0])/2 + (-1 + y)*G[x1, x1, sq, 0, y] + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x1, x1, xsq, 0, x0])/2 + 
     ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x1, xsq, 0, 0, x0])/4 - 
     (-1 + y)^2*G[x1, xsq, sq, 0, y] + 4*(-1 + y)*Zeta[3])) + 
 H[0, y]*(((-1 + y)*G[sq, 0, x0]^3*G[xsq, x, y])/4 + 
   G[sq, 0, x, y]*(Pi^2/12 - DG[0, 0, 0, y]/8 - (3*DG[0, sq, 0, x0])/2 + 
     DG[0, sq, 0, y]/8 + ((-1 + y)*DG[0, xsq, 0, y])/8 - 
     (3*G[sq, sq, 0, x0])/2 + G[sq, sq, 0, y]/8 + ((-1 + y)*G[sq, xsq, 0, y])/
      8 - G[x0, sq, 0, x0] + G[x0, sq, 0, y]/4 + ((-1 + y)*G[x0, xsq, 0, y])/
      4 - G[x1, sq, 0, x0] + G[x1, sq, 0, y]/4 + ((-1 + y)*G[x1, xsq, 0, y])/
      4) + G[x1, sq, x, y]*(Pi^2/6 - DG[0, 0, 0, y]/4 - 
     (3*DG[0, sq, 0, x0])/2 + DG[0, sq, 0, y]/4 + ((-1 + y)*DG[0, xsq, 0, y])/
      4 + ((-1 + y)*G[x1, xsq, 0, y])/2) + G[x0, sq, x, y]*
    (Pi^2/6 - DG[0, 0, 0, y]/4 - (3*DG[0, sq, 0, x0])/2 + DG[0, sq, 0, y]/4 + 
     ((-1 + y)*DG[0, xsq, 0, y])/4 + ((-1 + y)*G[x0, xsq, 0, y])/2 - 
     G[x1, sq, 0, x0] + G[x1, sq, 0, y]/2 + ((-1 + y)*G[x1, xsq, 0, y])/2) + 
   G[0, sq, x, y]*((5*Pi^2)/12 - (5*DG[0, 0, 0, y])/8 - 
     (9*DG[0, sq, 0, x0])/2 + (5*DG[0, sq, 0, y])/8 + 
     (5*(-1 + y)*DG[0, xsq, 0, y])/8 - 6*G[sq, 0, 0, x0] - 
     (5*G[sq, 0, 0, y])/8 - (9*G[sq, sq, 0, x0])/2 + (5*G[sq, sq, 0, y])/8 + 
     (5*(-1 + y)*G[sq, xsq, 0, y])/8 - 3*G[x0, sq, 0, x0] + 
     (5*G[x0, sq, 0, y])/4 + (5*(-1 + y)*G[x0, xsq, 0, y])/4 - 
     3*G[x1, sq, 0, x0] + (5*G[x1, sq, 0, y])/4 + 
     (5*(-1 + y)*G[x1, xsq, 0, y])/4) + G[0, xsq, x, y]*
    (-(Pi^2*(-1 + y))/4 + (3*(-1 + y)*DG[0, 0, 0, y])/8 + 
     3*(-1 + y)*DG[0, sq, 0, x0] - (3*(-1 + y)*DG[0, sq, 0, y])/8 - 
     (3*(-1 + y)^2*DG[0, xsq, 0, y])/8 + 4*(-1 + y)*G[sq, 0, 0, x0] + 
     (3*(-1 + y)*G[sq, 0, 0, y])/8 + 3*(-1 + y)*G[sq, sq, 0, x0] - 
     (3*(-1 + y)*G[sq, sq, 0, y])/8 - (3*(-1 + y)^2*G[sq, xsq, 0, y])/8 + 
     2*(-1 + y)*G[x0, sq, 0, x0] - (3*(-1 + y)*G[x0, sq, 0, y])/4 - 
     (3*(-1 + y)^2*G[x0, xsq, 0, y])/4 + 2*(-1 + y)*G[x1, sq, 0, x0] - 
     (3*(-1 + y)*G[x1, sq, 0, y])/4 - (3*(-1 + y)^2*G[x1, xsq, 0, y])/4) + 
   G[x0, xsq, x, y]*(-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, 0, y])/4 + 
     (3*(-1 + y)*DG[0, sq, 0, x0])/2 + ((1 - y)*DG[0, sq, 0, y])/4 - 
     ((-1 + y)^2*DG[0, xsq, 0, y])/4 + (-1 + y)*G[x1, sq, 0, x0] + 
     ((1 - y)*G[x1, sq, 0, y])/2 - ((-1 + y)^2*G[x1, xsq, 0, y])/2) + 
   (-(Pi^2*(-1 + y))/6 + ((-1 + y)*DG[0, 0, 0, y])/4 + 
     (3*(-1 + y)*DG[0, sq, 0, x0])/2 + ((1 - y)*DG[0, sq, 0, y])/4 - 
     ((-1 + y)^2*DG[0, xsq, 0, y])/4)*G[x1, xsq, x, y] + 
   (-(Pi^2*(-1 + y))/12 + ((-1 + y)*DG[0, 0, 0, y])/8 + 
     (3*(-1 + y)*DG[0, sq, 0, x0])/2 + ((1 - y)*DG[0, sq, 0, y])/8 - 
     ((-1 + y)^2*DG[0, xsq, 0, y])/8)*G[xsq, 0, x, y] + 
   G[sq, sq, 0, y]*(G[x0, sq, x, y]/4 + ((1 - y)*G[x0, xsq, x, y])/4 + 
     G[x1, sq, x, y]/4 + ((1 - y)*G[x1, xsq, x, y])/4 + 
     ((1 - y)*G[xsq, 0, x, y])/8) + G[x1, sq, 0, y]*
    (G[x1, sq, x, y]/2 + ((1 - y)*G[x1, xsq, x, y])/2 + 
     ((1 - y)*G[xsq, 0, x, y])/4) + G[x0, sq, 0, y]*
    (G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 + G[x1, sq, x, y]/2 + 
     ((1 - y)*G[x1, xsq, x, y])/2 + ((1 - y)*G[xsq, 0, x, y])/4) + 
   G[sq, 0, x0]^2*(((-1 + y)*DG[0, 0, x0]*G[xsq, x, y])/2 + 
     (3*G[0, sq, x, y])/2 + (1 - y)*G[0, xsq, x, y] + G[sq, 0, x, y]/2 + 
     G[x0, sq, x, y]/2 + ((1 - y)*G[x0, xsq, x, y])/2 + G[x1, sq, x, y]/2 + 
     ((1 - y)*G[x1, xsq, x, y])/2 + ((1 - y)*G[xsq, 0, x, y])/2) + 
   G[sq, 0, 0, y]*(-G[sq, 0, x, y]/8 - G[x0, sq, x, y]/4 + 
     ((-1 + y)*G[x0, xsq, x, y])/4 - G[x1, sq, x, y]/4 + 
     ((-1 + y)*G[x1, xsq, x, y])/4 + ((-1 + y)*G[xsq, 0, x, y])/8) + 
   G[x1, sq, 0, x0]*(-G[x1, sq, x, y] + (-1 + y)*G[x1, xsq, x, y] + 
     (-1 + y)*G[xsq, 0, x, y]) + G[x0, sq, 0, x0]*
    (-G[x0, sq, x, y] + (-1 + y)*G[x0, xsq, x, y] - G[x1, sq, x, y] + 
     (-1 + y)*G[x1, xsq, x, y] + (-1 + y)*G[xsq, 0, x, y]) + 
   G[sq, sq, 0, x0]*((-3*G[x0, sq, x, y])/2 + (3*(-1 + y)*G[x0, xsq, x, y])/
      2 - (3*G[x1, sq, x, y])/2 + (3*(-1 + y)*G[x1, xsq, x, y])/2 + 
     (3*(-1 + y)*G[xsq, 0, x, y])/2) + G[sq, 0, 0, x0]*
    (-2*G[sq, 0, x, y] - 2*G[x0, sq, x, y] + 2*(-1 + y)*G[x0, xsq, x, y] - 
     2*G[x1, sq, x, y] + 2*(-1 + y)*G[x1, xsq, x, y] + 
     2*(-1 + y)*G[xsq, 0, x, y]) + G[x1, xsq, 0, y]*
    (-((-1 + y)^2*G[x1, xsq, x, y])/2 - ((-1 + y)^2*G[xsq, 0, x, y])/4) + 
   G[x0, xsq, 0, y]*(-((-1 + y)^2*G[x0, xsq, x, y])/2 + 
     ((-1 + y)*G[x1, sq, x, y])/2 - ((-1 + y)^2*G[x1, xsq, x, y])/2 - 
     ((-1 + y)^2*G[xsq, 0, x, y])/4) + G[sq, xsq, 0, y]*
    (((-1 + y)*G[x0, sq, x, y])/4 - ((-1 + y)^2*G[x0, xsq, x, y])/4 + 
     ((-1 + y)*G[x1, sq, x, y])/4 - ((-1 + y)^2*G[x1, xsq, x, y])/4 - 
     ((-1 + y)^2*G[xsq, 0, x, y])/8) + (7*DG[0, 0, y]*G[0, 0, sq, x, y])/8 + 
   (7*(-1 + y)*DG[0, 0, y]*G[0, 0, xsq, x, y])/8 + 
   (5*DG[0, 0, y]*G[0, sq, 0, x, y])/8 + (DG[0, 0, y]*G[0, x0, sq, x, y])/4 + 
   ((-1 + y)*DG[0, 0, y]*G[0, x0, xsq, x, y])/4 + 
   (DG[0, 0, y]*G[0, x1, sq, x, y])/4 + 
   ((-1 + y)*DG[0, 0, y]*G[0, x1, xsq, x, y])/4 - 
   (3*(-1 + y)*DG[0, 0, y]*G[0, xsq, 0, x, y])/8 + 
   (DG[0, 0, y]*G[sq, 0, 0, x, y])/8 + (3*DG[0, 0, y]*G[sq, sq, sq, x, y])/
    8 + (3*(-1 + y)*DG[0, 0, y]*G[sq, sq, xsq, x, y])/8 + 
   (3*(-1 + y)*DG[0, 0, y]*G[sq, xsq, sq, x, y])/8 + 
   (3*(-1 + y)^2*DG[0, 0, y]*G[sq, xsq, xsq, x, y])/8 + 
   (DG[0, 0, y]*G[x0, 0, sq, x, y])/4 + 
   ((-1 + y)*DG[0, 0, y]*G[x0, 0, xsq, x, y])/4 + 
   (DG[0, 0, y]*G[x0, sq, 0, x, y])/4 + 
   ((1 - y)*DG[0, 0, y]*G[x0, xsq, 0, x, y])/4 + 
   (DG[0, 0, y]*G[x1, 0, sq, x, y])/4 + 
   ((-1 + y)*DG[0, 0, y]*G[x1, 0, xsq, x, y])/4 + 
   (DG[0, 0, y]*G[x1, sq, 0, x, y])/4 + 
   ((1 - y)*DG[0, 0, y]*G[x1, xsq, 0, x, y])/4 + 
   ((1 - y)*DG[0, 0, y]*G[xsq, 0, 0, x, y])/8 - 
   (3*(-1 + y)*DG[0, 0, y]*G[xsq, sq, sq, x, y])/8 + 
   G[sq, 0, x0]*((3*DG[0, 0, x0]*G[0, sq, x, y])/2 + 
     (1 - y)*DG[0, 0, x0]*G[0, xsq, x, y] + (DG[0, 0, x0]*G[sq, 0, x, y])/2 + 
     (DG[0, 0, x0]*G[x0, sq, x, y])/2 + 
     ((1 - y)*DG[0, 0, x0]*G[x0, xsq, x, y])/2 + 
     (DG[0, 0, x0]*G[x1, sq, x, y])/2 + G[xsq, x, y]*
      (((-1 + y)*DG[0, 0, x0]^2)/4 + ((1 - y)*DG[0, 0, 0, x0])/4 - 
       (3*(-1 + y)*DG[0, sq, 0, x0])/2 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
         DG[0, xsq, 0, x0])/4 - (5*(-1 + y)*G[sq, 0, 0, x0])/4 - 
       (3*(-1 + y)*G[sq, sq, 0, x0])/2 - (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*
         G[sq, xsq, 0, x0])/4 + (1 - y)*G[x0, sq, 0, x0] + 
       ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*G[x0, xsq, 0, x0])/2 + 
       (1 - y)*G[x1, sq, 0, x0] + ((-2*Sqrt[y] + y + 2*y^(3/2) - y^2)*
         G[x1, xsq, 0, x0])/2) + ((1 - y)*DG[0, 0, x0]*G[x1, xsq, x, y])/2 + 
     ((1 - y)*DG[0, 0, x0]*G[xsq, 0, x, y])/2 - 3*G[0, 0, sq, x, y] - 
     3*G[0, sq, 0, x, y] - G[0, x0, sq, x, y] - G[0, x1, sq, x, y] + 
     2*(-1 + y)*G[0, xsq, 0, x, y] - G[sq, 0, 0, x, y] - 
     3*G[sq, sq, sq, x, y] - G[x0, 0, sq, x, y] - G[x0, sq, 0, x, y] + 
     (-1 + y)*G[x0, xsq, 0, x, y] - G[x1, 0, sq, x, y] - G[x1, sq, 0, x, y] + 
     (-1 + y)*G[x1, xsq, 0, x, y] + (-1 + y)*G[xsq, 0, 0, x, y] + 
     3*(-1 + y)*G[xsq, sq, sq, x, y]) - 
   (3*(-1 + y)^2*DG[0, 0, y]*G[xsq, sq, xsq, x, y])/8 - 
   (3*(-1 + y)^2*DG[0, 0, y]*G[xsq, xsq, sq, x, y])/8 - 
   (3*(-1 + y)^3*DG[0, 0, y]*G[xsq, xsq, xsq, x, y])/8 + 
   G[sq, 0, y]*((Pi^2*(-1 + y)*G[xsq, x, y])/12 + (7*G[0, 0, sq, x, y])/8 + 
     (7*(-1 + y)*G[0, 0, xsq, x, y])/8 + (5*G[0, sq, 0, x, y])/8 + 
     G[0, x0, sq, x, y]/4 + ((-1 + y)*G[0, x0, xsq, x, y])/4 + 
     G[0, x1, sq, x, y]/4 + ((-1 + y)*G[0, x1, xsq, x, y])/4 - 
     (3*(-1 + y)*G[0, xsq, 0, x, y])/8 + G[sq, 0, 0, x, y]/8 + 
     (3*G[sq, sq, sq, x, y])/8 + (3*(-1 + y)*G[sq, sq, xsq, x, y])/8 + 
     (3*(-1 + y)*G[sq, xsq, sq, x, y])/8 + 
     (3*(-1 + y)^2*G[sq, xsq, xsq, x, y])/8 + G[x0, 0, sq, x, y]/4 + 
     ((-1 + y)*G[x0, 0, xsq, x, y])/4 + G[x0, sq, 0, x, y]/4 + 
     ((1 - y)*G[x0, xsq, 0, x, y])/4 + G[x1, 0, sq, x, y]/4 + 
     ((-1 + y)*G[x1, 0, xsq, x, y])/4 + G[x1, sq, 0, x, y]/4 + 
     ((1 - y)*G[x1, xsq, 0, x, y])/4 + ((1 - y)*G[xsq, 0, 0, x, y])/8 - 
     (3*(-1 + y)*G[xsq, sq, sq, x, y])/8 - 
     (3*(-1 + y)^2*G[xsq, sq, xsq, x, y])/8 - 
     (3*(-1 + y)^2*G[xsq, xsq, sq, x, y])/8 - 
     (3*(-1 + y)^3*G[xsq, xsq, xsq, x, y])/8) - (9*G[0, 0, 0, sq, x, y])/8 - 
   (9*(-1 + y)*G[0, 0, 0, xsq, x, y])/8 - (19*G[0, 0, sq, 0, x, y])/8 - 
   G[0, 0, x0, sq, x, y]/4 + ((1 - y)*G[0, 0, x0, xsq, x, y])/4 - 
   G[0, 0, x1, sq, x, y]/4 + ((1 - y)*G[0, 0, x1, xsq, x, y])/4 - 
   (7*(-1 + y)*G[0, 0, xsq, 0, x, y])/8 - G[0, sq, 0, 0, x, y]/8 + 
   (21*G[0, sq, sq, sq, x, y])/8 + (21*(-1 + y)*G[0, sq, sq, xsq, x, y])/8 - 
   (15*(-1 + y)*G[0, sq, xsq, sq, x, y])/8 - 
   (15*(-1 + y)^2*G[0, sq, xsq, xsq, x, y])/8 - G[0, x0, 0, sq, x, y]/4 + 
   ((1 - y)*G[0, x0, 0, xsq, x, y])/4 - (3*G[0, x0, sq, 0, x, y])/4 + 
   ((1 - y)*G[0, x0, xsq, 0, x, y])/4 - G[0, x1, 0, sq, x, y]/4 + 
   ((1 - y)*G[0, x1, 0, xsq, x, y])/4 - (3*G[0, x1, sq, 0, x, y])/4 + 
   ((1 - y)*G[0, x1, xsq, 0, x, y])/4 - (5*(-1 + y)*G[0, xsq, 0, 0, x, y])/
    8 - (15*(-1 + y)*G[0, xsq, sq, sq, x, y])/8 - 
   (15*(-1 + y)^2*G[0, xsq, sq, xsq, x, y])/8 + 
   (9*(-1 + y)^2*G[0, xsq, xsq, sq, x, y])/8 + 
   (9*(-1 + y)^3*G[0, xsq, xsq, xsq, x, y])/8 + (3*G[sq, 0, 0, 0, x, y])/8 + 
   (9*G[sq, 0, sq, sq, x, y])/8 + (9*(-1 + y)*G[sq, 0, sq, xsq, x, y])/8 - 
   (3*(-1 + y)*G[sq, 0, xsq, sq, x, y])/8 - 
   (3*(-1 + y)^2*G[sq, 0, xsq, xsq, x, y])/8 + (3*G[sq, sq, 0, sq, x, y])/8 + 
   (3*(-1 + y)*G[sq, sq, 0, xsq, x, y])/8 - (15*G[sq, sq, sq, 0, x, y])/8 + 
   (3*G[sq, sq, x0, sq, x, y])/4 + (3*(-1 + y)*G[sq, sq, x0, xsq, x, y])/4 + 
   (3*G[sq, sq, x1, sq, x, y])/4 + (3*(-1 + y)*G[sq, sq, x1, xsq, x, y])/4 - 
   (3*(-1 + y)*G[sq, sq, xsq, 0, x, y])/8 - 
   (9*(-1 + y)*G[sq, xsq, 0, sq, x, y])/8 - 
   (9*(-1 + y)^2*G[sq, xsq, 0, xsq, x, y])/8 - 
   (3*(-1 + y)*G[sq, xsq, sq, 0, x, y])/8 - 
   (3*(-1 + y)*G[sq, xsq, x0, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[sq, xsq, x0, xsq, x, y])/4 - 
   (3*(-1 + y)*G[sq, xsq, x1, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[sq, xsq, x1, xsq, x, y])/4 - 
   (3*(-1 + y)^2*G[sq, xsq, xsq, 0, x, y])/8 - G[x0, 0, 0, sq, x, y]/4 + 
   ((1 - y)*G[x0, 0, 0, xsq, x, y])/4 - (3*G[x0, 0, sq, 0, x, y])/4 + 
   ((1 - y)*G[x0, 0, xsq, 0, x, y])/4 + G[x0, sq, 0, 0, x, y]/4 + 
   (3*G[x0, sq, sq, sq, x, y])/4 + (3*(-1 + y)*G[x0, sq, sq, xsq, x, y])/4 - 
   (3*(-1 + y)*G[x0, sq, xsq, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[x0, sq, xsq, xsq, x, y])/4 + 
   ((1 - y)*G[x0, xsq, 0, 0, x, y])/4 - (3*(-1 + y)*G[x0, xsq, sq, sq, x, y])/
    4 - (3*(-1 + y)^2*G[x0, xsq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)^2*G[x0, xsq, xsq, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[x0, xsq, xsq, xsq, x, y])/4 - G[x1, 0, 0, sq, x, y]/4 + 
   ((1 - y)*G[x1, 0, 0, xsq, x, y])/4 - (3*G[x1, 0, sq, 0, x, y])/4 + 
   ((1 - y)*G[x1, 0, xsq, 0, x, y])/4 + G[x1, sq, 0, 0, x, y]/4 + 
   (3*G[x1, sq, sq, sq, x, y])/4 + (3*(-1 + y)*G[x1, sq, sq, xsq, x, y])/4 - 
   (3*(-1 + y)*G[x1, sq, xsq, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[x1, sq, xsq, xsq, x, y])/4 + 
   ((1 - y)*G[x1, xsq, 0, 0, x, y])/4 - (3*(-1 + y)*G[x1, xsq, sq, sq, x, y])/
    4 - (3*(-1 + y)^2*G[x1, xsq, sq, xsq, x, y])/4 + 
   (3*(-1 + y)^2*G[x1, xsq, xsq, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[x1, xsq, xsq, xsq, x, y])/4 - 
   (3*(-1 + y)*G[xsq, 0, 0, 0, x, y])/8 - 
   (9*(-1 + y)*G[xsq, 0, sq, sq, x, y])/8 - 
   (9*(-1 + y)^2*G[xsq, 0, sq, xsq, x, y])/8 + 
   (3*(-1 + y)^2*G[xsq, 0, xsq, sq, x, y])/8 + 
   (3*(-1 + y)^3*G[xsq, 0, xsq, xsq, x, y])/8 - 
   (3*(-1 + y)*G[xsq, sq, 0, sq, x, y])/8 - 
   (3*(-1 + y)^2*G[xsq, sq, 0, xsq, x, y])/8 + 
   (15*(-1 + y)*G[xsq, sq, sq, 0, x, y])/8 - 
   (3*(-1 + y)*G[xsq, sq, x0, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, sq, x0, xsq, x, y])/4 - 
   (3*(-1 + y)*G[xsq, sq, x1, sq, x, y])/4 - 
   (3*(-1 + y)^2*G[xsq, sq, x1, xsq, x, y])/4 + 
   (3*(-1 + y)^2*G[xsq, sq, xsq, 0, x, y])/8 + 
   (9*(-1 + y)^2*G[xsq, xsq, 0, sq, x, y])/8 + 
   (9*(-1 + y)^3*G[xsq, xsq, 0, xsq, x, y])/8 + 
   (3*(-1 + y)^2*G[xsq, xsq, sq, 0, x, y])/8 + 
   (3*(-1 + y)^2*G[xsq, xsq, x0, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, x0, xsq, x, y])/4 + 
   (3*(-1 + y)^2*G[xsq, xsq, x1, sq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, x1, xsq, x, y])/4 + 
   (3*(-1 + y)^3*G[xsq, xsq, xsq, 0, x, y])/8 + 
   (2*G[0, sq, x, y] + (2 - 2*y)*G[0, xsq, x, y] + G[sq, 0, x, y] + 
     G[x0, sq, x, y] + (1 - y)*G[x0, xsq, x, y] + G[x1, sq, x, y] + 
     (1 - y)*G[x1, xsq, x, y] + (1 - y)*G[xsq, 0, x, y])*H[0, 0, x0] + 
   (G[sq, x, y] + (1 - y)*G[xsq, x, y])*H[0, 0, 0, x0] + 
   G[sq, x, y]*(-(Pi^2*DG[0, 0, y])/12 + (3*DG[0, 0, x0]*DG[0, sq, 0, x0])/
      4 + DG[0, 0, 0, 0, y]/8 - (9*DG[0, 0, sq, 0, x0])/4 + 
     DG[0, 0, sq, 0, y]/8 + ((-1 + y)*DG[0, 0, xsq, 0, y])/8 - 
     3*DG[0, sq, 0, 0, x0] - DG[0, sq, 0, 0, y]/8 - 
     (3*DG[0, sq, sq, 0, x0])/4 - (9*DG[0, sq, sq, 0, y])/8 - 
     (9*(-1 + y)*DG[0, sq, xsq, 0, y])/8 - (3*DG[0, x0, sq, 0, x0])/2 + 
     DG[0, x0, sq, 0, y]/4 + ((-1 + y)*DG[0, x0, xsq, 0, y])/4 - 
     (3*DG[0, x1, sq, 0, x0])/2 + DG[0, x1, sq, 0, y]/4 + 
     ((-1 + y)*DG[0, x1, xsq, 0, y])/4 + ((1 - y)*DG[0, xsq, 0, 0, y])/8 - 
     (3*(-2*Sqrt[y] + y)*DG[0, xsq, sq, 0, x0])/4 - 
     (9*(-1 + y)*DG[0, xsq, sq, 0, y])/8 - 
     (9*(-1 + y)^2*DG[0, xsq, xsq, 0, y])/8 - (DG[0, 0, x0]*G[sq, 0, x0]^2)/
      2 - G[sq, 0, x0]^3/4 - (Pi^2*G[sq, 0, y])/12 + 
     DG[0, 0, x0]*G[sq, 0, 0, x0] + (3*DG[0, 0, x0]*G[sq, sq, 0, x0])/4 + 
     (DG[0, 0, x0]*G[x0, sq, 0, x0])/2 + (DG[0, 0, x0]*G[x1, sq, 0, x0])/2 + 
     G[sq, 0, x0]*(-DG[0, 0, x0]^2/4 + DG[0, 0, 0, x0]/4 + 
       (3*DG[0, sq, 0, x0])/2 + (3*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0])/4 + 
       (5*G[sq, 0, 0, x0])/4 + (3*G[sq, sq, 0, x0])/2 + 
       (3*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0])/4 + G[x0, sq, 0, x0] + 
       ((-2*Sqrt[y] + y)*G[x0, xsq, 0, x0])/2 + G[x1, sq, 0, x0] + 
       ((-2*Sqrt[y] + y)*G[x1, xsq, 0, x0])/2) - 4*G[sq, 0, 0, 0, x0] + 
     G[sq, 0, 0, 0, y]/8 - (9*G[sq, 0, sq, 0, x0])/4 + G[sq, 0, sq, 0, y]/8 + 
     ((-1 + y)*G[sq, 0, xsq, 0, y])/8 - 3*G[sq, sq, 0, 0, x0] - 
     G[sq, sq, 0, 0, y]/8 - (3*G[sq, sq, sq, 0, x0])/4 - 
     (9*G[sq, sq, sq, 0, y])/8 - (9*(-1 + y)*G[sq, sq, xsq, 0, y])/8 - 
     (3*G[sq, x0, sq, 0, x0])/2 + G[sq, x0, sq, 0, y]/4 + 
     ((-1 + y)*G[sq, x0, xsq, 0, y])/4 - (3*G[sq, x1, sq, 0, x0])/2 + 
     G[sq, x1, sq, 0, y]/4 + ((-1 + y)*G[sq, x1, xsq, 0, y])/4 + 
     ((1 - y)*G[sq, xsq, 0, 0, y])/8 - 
     (3*(-2*Sqrt[y] + y)*G[sq, xsq, sq, 0, x0])/4 - 
     (9*(-1 + y)*G[sq, xsq, sq, 0, y])/8 - 
     (9*(-1 + y)^2*G[sq, xsq, xsq, 0, y])/8 - (3*G[x0, 0, sq, 0, x0])/2 + 
     G[x0, 0, sq, 0, y]/4 + ((-1 + y)*G[x0, 0, xsq, 0, y])/4 - 
     2*G[x0, sq, 0, 0, x0] - G[x0, sq, 0, 0, y]/4 - G[x0, sq, sq, 0, y] + 
     (1 - y)*G[x0, sq, xsq, 0, y] - G[x0, x0, sq, 0, x0] + 
     G[x0, x0, sq, 0, y]/2 + ((-1 + y)*G[x0, x0, xsq, 0, y])/2 - 
     G[x0, x1, sq, 0, x0] + G[x0, x1, sq, 0, y]/2 + 
     ((-1 + y)*G[x0, x1, xsq, 0, y])/2 + ((1 - y)*G[x0, xsq, 0, 0, y])/4 + 
     (1 - y)*G[x0, xsq, sq, 0, y] - (-1 + y)^2*G[x0, xsq, xsq, 0, y] - 
     (3*G[x1, 0, sq, 0, x0])/2 + G[x1, 0, sq, 0, y]/4 + 
     ((-1 + y)*G[x1, 0, xsq, 0, y])/4 - 2*G[x1, sq, 0, 0, x0] - 
     G[x1, sq, 0, 0, y]/4 - G[x1, sq, sq, 0, y] + 
     (1 - y)*G[x1, sq, xsq, 0, y] - G[x1, x0, sq, 0, x0] + 
     G[x1, x0, sq, 0, y]/2 + ((-1 + y)*G[x1, x0, xsq, 0, y])/2 - 
     G[x1, x1, sq, 0, x0] + G[x1, x1, sq, 0, y]/2 + 
     ((-1 + y)*G[x1, x1, xsq, 0, y])/2 + ((1 - y)*G[x1, xsq, 0, 0, y])/4 + 
     (1 - y)*G[x1, xsq, sq, 0, y] - (-1 + y)^2*G[x1, xsq, xsq, 0, y] - 
     4*Zeta[3]) + G[xsq, x, y]*((Pi^2*(-1 + y)*DG[0, 0, y])/12 - 
     (3*(-1 + y)*DG[0, 0, x0]*DG[0, sq, 0, x0])/4 + 
     ((1 - y)*DG[0, 0, 0, 0, y])/8 + (9*(-1 + y)*DG[0, 0, sq, 0, x0])/4 + 
     ((1 - y)*DG[0, 0, sq, 0, y])/8 - ((-1 + y)^2*DG[0, 0, xsq, 0, y])/8 + 
     3*(-1 + y)*DG[0, sq, 0, 0, x0] + ((-1 + y)*DG[0, sq, 0, 0, y])/8 + 
     (3*(-1 + y)*DG[0, sq, sq, 0, x0])/4 + (9*(-1 + y)*DG[0, sq, sq, 0, y])/
      8 + (9*(-1 + y)^2*DG[0, sq, xsq, 0, y])/8 + 
     (3*(-1 + y)*DG[0, x0, sq, 0, x0])/2 + ((1 - y)*DG[0, x0, sq, 0, y])/4 - 
     ((-1 + y)^2*DG[0, x0, xsq, 0, y])/4 + (3*(-1 + y)*DG[0, x1, sq, 0, x0])/
      2 + ((1 - y)*DG[0, x1, sq, 0, y])/4 - ((-1 + y)^2*DG[0, x1, xsq, 0, y])/
      4 + ((-1 + y)^2*DG[0, xsq, 0, 0, y])/8 + 
     (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*DG[0, xsq, sq, 0, x0])/4 + 
     (9*(-1 + y)^2*DG[0, xsq, sq, 0, y])/8 + 
     (9*(-1 + y)^3*DG[0, xsq, xsq, 0, y])/8 + (1 - y)*DG[0, 0, x0]*
      G[sq, 0, 0, x0] - (3*(-1 + y)*DG[0, 0, x0]*G[sq, sq, 0, x0])/4 + 
     ((1 - y)*DG[0, 0, x0]*G[x0, sq, 0, x0])/2 + 
     ((1 - y)*DG[0, 0, x0]*G[x1, sq, 0, x0])/2 + 
     4*(-1 + y)*G[sq, 0, 0, 0, x0] + ((1 - y)*G[sq, 0, 0, 0, y])/8 + 
     (9*(-1 + y)*G[sq, 0, sq, 0, x0])/4 + ((1 - y)*G[sq, 0, sq, 0, y])/8 - 
     ((-1 + y)^2*G[sq, 0, xsq, 0, y])/8 + 3*(-1 + y)*G[sq, sq, 0, 0, x0] + 
     ((-1 + y)*G[sq, sq, 0, 0, y])/8 + (3*(-1 + y)*G[sq, sq, sq, 0, x0])/4 + 
     (9*(-1 + y)*G[sq, sq, sq, 0, y])/8 + (9*(-1 + y)^2*G[sq, sq, xsq, 0, y])/
      8 + (3*(-1 + y)*G[sq, x0, sq, 0, x0])/2 + ((1 - y)*G[sq, x0, sq, 0, y])/
      4 - ((-1 + y)^2*G[sq, x0, xsq, 0, y])/4 + 
     (3*(-1 + y)*G[sq, x1, sq, 0, x0])/2 + ((1 - y)*G[sq, x1, sq, 0, y])/4 - 
     ((-1 + y)^2*G[sq, x1, xsq, 0, y])/4 + ((-1 + y)^2*G[sq, xsq, 0, 0, y])/
      8 + (3*(2*Sqrt[y] - y - 2*y^(3/2) + y^2)*G[sq, xsq, sq, 0, x0])/4 + 
     (9*(-1 + y)^2*G[sq, xsq, sq, 0, y])/8 + 
     (9*(-1 + y)^3*G[sq, xsq, xsq, 0, y])/8 + 
     (3*(-1 + y)*G[x0, 0, sq, 0, x0])/2 + ((1 - y)*G[x0, 0, sq, 0, y])/4 - 
     ((-1 + y)^2*G[x0, 0, xsq, 0, y])/4 + 2*(-1 + y)*G[x0, sq, 0, 0, x0] + 
     ((-1 + y)*G[x0, sq, 0, 0, y])/4 + (-1 + y)*G[x0, sq, sq, 0, y] + 
     (-1 + y)^2*G[x0, sq, xsq, 0, y] + (-1 + y)*G[x0, x0, sq, 0, x0] + 
     ((1 - y)*G[x0, x0, sq, 0, y])/2 - ((-1 + y)^2*G[x0, x0, xsq, 0, y])/2 + 
     (-1 + y)*G[x0, x1, sq, 0, x0] + ((1 - y)*G[x0, x1, sq, 0, y])/2 - 
     ((-1 + y)^2*G[x0, x1, xsq, 0, y])/2 + ((-1 + y)^2*G[x0, xsq, 0, 0, y])/
      4 + (-1 + y)^2*G[x0, xsq, sq, 0, y] + 
     (-1 + y)^3*G[x0, xsq, xsq, 0, y] + (3*(-1 + y)*G[x1, 0, sq, 0, x0])/2 + 
     ((1 - y)*G[x1, 0, sq, 0, y])/4 - ((-1 + y)^2*G[x1, 0, xsq, 0, y])/4 + 
     2*(-1 + y)*G[x1, sq, 0, 0, x0] + ((-1 + y)*G[x1, sq, 0, 0, y])/4 + 
     (-1 + y)*G[x1, sq, sq, 0, y] + (-1 + y)^2*G[x1, sq, xsq, 0, y] + 
     (-1 + y)*G[x1, x0, sq, 0, x0] + ((1 - y)*G[x1, x0, sq, 0, y])/2 - 
     ((-1 + y)^2*G[x1, x0, xsq, 0, y])/2 + (-1 + y)*G[x1, x1, sq, 0, x0] + 
     ((1 - y)*G[x1, x1, sq, 0, y])/2 - ((-1 + y)^2*G[x1, x1, xsq, 0, y])/2 + 
     ((-1 + y)^2*G[x1, xsq, 0, 0, y])/4 + (-1 + y)^2*G[x1, xsq, sq, 0, y] + 
     (-1 + y)^3*G[x1, xsq, xsq, 0, y] + 4*(-1 + y)*Zeta[3]))
);

F40 = ( ((-8*Pi^2)/3 + 16*G[sq, 0, 0, x0])*G[sq, sq, x, y] + 
 ((-4*Pi^2*(-1 + y))/3 + 8*(-1 + y)*G[sq, 0, 0, y])*G[sq, xsq, x, y] - 
 (4*Pi^2*(-1 + y)*G[xsq, sq, x, y])/3 + 8*(-1 + y)*G[sq, 0, 0, y]*
  G[xsq, sq, x, y] - 8*G[sq, 0, sq, 0, x, y] - 16*G[sq, sq, 0, 0, x, y] + 
 ((-8*DG[0, 0, x0] - 8*G[sq, 0, x0])*G[sq, sq, x, y] + 
   8*(-1 + y)*G[sq, 0, y]*G[sq, xsq, x, y] + 8*(-1 + y)*G[sq, 0, y]*
    G[xsq, sq, x, y] - 8*G[sq, 0, sq, x, y] - 16*G[sq, sq, 0, x, y])*
  H[0, x0] + (16*G[sq, 0, x0]*G[sq, sq, x, y] + 
   ((4 - 4*y)*DG[0, 0, y] + (4 - 4*y)*G[sq, 0, y])*G[sq, xsq, x, y] + 
   ((4 - 4*y)*DG[0, 0, y] + (4 - 4*y)*G[sq, 0, y])*G[xsq, sq, x, y] + 
   4*G[sq, 0, sq, x, y] + 4*(-1 + y)*G[sq, 0, xsq, x, y] + 
   8*G[sq, sq, 0, x, y] + 4*(-1 + y)*G[sq, xsq, 0, x, y] + 
   4*(-1 + y)*G[xsq, sq, 0, x, y])*H[0, y] - 16*G[sq, sq, x, y]*H[0, 0, x0] + 
 (-4*G[sq, sq, x, y] + (4 - 4*y)*G[sq, xsq, x, y] + 
   (4 - 4*y)*G[xsq, sq, x, y] - 4*(-1 + y)^2*G[xsq, xsq, x, y])*H[0, 0, y] - 
 16*G[sq, sq, x, y]*H[1, 0, x0] + 
 ((8 - 8*y)*G[sq, xsq, x, y] + (8 - 8*y)*G[xsq, sq, x, y])*H[1, 0, y]
);

F41 = ( G[sq, 0, x0]*((2*Pi^2*(-1 + y)^2*G[xsq, xsq, x, y])/3 - 
   4*(-1 + y)^2*G[sq, 0, 0, x0]*G[xsq, xsq, x, y]) + 
 (4*Pi^2*G[sq, 0, sq, x, y])/3 + (4*Pi^2*(-1 + y)*G[sq, 0, xsq, x, y])/3 + 
 (4*Pi^2*G[sq, sq, 0, x, y])/3 + (8*Pi^2*G[sq, x0, sq, x, y])/3 + 
 (4*Pi^2*(-1 + y)*G[sq, x0, xsq, x, y])/3 + (8*Pi^2*G[sq, x1, sq, x, y])/3 + 
 (4*Pi^2*(-1 + y)*G[sq, x1, xsq, x, y])/3 + 
 (4*Pi^2*(-1 + y)*G[sq, xsq, 0, x, y])/3 - (8*Pi^2*G[x0, sq, sq, x, y])/3 - 
 (4*Pi^2*(-1 + y)*G[x0, sq, xsq, x, y])/3 - 
 (4*Pi^2*(-1 + y)*G[x0, xsq, sq, x, y])/3 - (8*Pi^2*G[x1, sq, sq, x, y])/3 - 
 (4*Pi^2*(-1 + y)*G[x1, sq, xsq, x, y])/3 - 
 (4*Pi^2*(-1 + y)*G[x1, xsq, sq, x, y])/3 + 
 (8*Pi^2*(-1 + y)*G[xsq, 0, sq, x, y])/3 + 
 (4*Pi^2*(-1 + y)*G[xsq, sq, 0, x, y])/3 + 
 (4*Pi^2*(-1 + y)*G[xsq, x0, sq, x, y])/3 + 
 (4*Pi^2*(-1 + y)*G[xsq, x1, sq, x, y])/3 + 
 G[sq, 0, 0, y]*((8 - 8*y)*G[sq, 0, xsq, x, y] + 
   (8 - 8*y)*G[sq, x0, xsq, x, y] + (8 - 8*y)*G[sq, x1, xsq, x, y] + 
   (8 - 8*y)*G[sq, xsq, 0, x, y] + 8*(-1 + y)*G[x0, sq, xsq, x, y] + 
   8*(-1 + y)*G[x0, xsq, sq, x, y] + 8*(-1 + y)*G[x1, sq, xsq, x, y] + 
   8*(-1 + y)*G[x1, xsq, sq, x, y] - 16*(-1 + y)*G[xsq, 0, sq, x, y] + 
   (8 - 8*y)*G[xsq, sq, 0, x, y] + (8 - 8*y)*G[xsq, x0, sq, x, y] + 
   (8 - 8*y)*G[xsq, x1, sq, x, y]) - (4*Pi^2*(-1 + y)^2*G[xsq, xsq, 0, x, y])/
  3 + G[sq, 0, 0, x0]*(-4*(-1 + y)^2*DG[0, 0, x0]*G[xsq, xsq, x, y] - 
   8*G[sq, 0, sq, x, y] - 8*G[sq, sq, 0, x, y] - 16*G[sq, x0, sq, x, y] - 
   16*G[sq, x1, sq, x, y] + 16*G[x0, sq, sq, x, y] + 16*G[x1, sq, sq, x, y] + 
   8*(-1 + y)^2*G[xsq, xsq, 0, x, y]) + 16*G[sq, 0, 0, sq, 0, x, y] + 
 24*G[sq, 0, sq, 0, 0, x, y] + 8*G[sq, 0, x0, sq, 0, x, y] + 
 8*G[sq, 0, x1, sq, 0, x, y] + 48*G[sq, sq, 0, 0, 0, x, y] - 
 72*G[sq, sq, sq, sq, 0, x, y] + 8*G[sq, x0, 0, sq, 0, x, y] + 
 16*G[sq, x0, sq, 0, 0, x, y] + 8*G[sq, x1, 0, sq, 0, x, y] + 
 16*G[sq, x1, sq, 0, 0, x, y] + 24*(-1 + y)^2*G[sq, xsq, xsq, sq, 0, x, y] - 
 8*G[x0, sq, 0, sq, 0, x, y] - 16*G[x0, sq, sq, 0, 0, x, y] - 
 8*G[x1, sq, 0, sq, 0, x, y] - 16*G[x1, sq, sq, 0, 0, x, y] + 
 24*(-1 + y)^2*G[xsq, sq, xsq, sq, 0, x, y] + 
 24*(-1 + y)^2*G[xsq, xsq, sq, sq, 0, x, y] + 
 ((-4*Pi^2*G[sq, sq, x, y])/3 + (4*Pi^2*(-1 + y)^2*G[xsq, xsq, x, y])/3)*
  H[1, x0] + ((-8*Pi^2*(-1 + y)*G[sq, xsq, x, y])/3 - 
   (8*Pi^2*(-1 + y)*G[xsq, sq, x, y])/3)*H[1, y] + 
 ((4*DG[0, 0, x0] + 4*G[sq, 0, x0])*G[sq, sq, x, y] + 
   G[sq, 0, y]*(-32*(-1 + y)*G[sq, xsq, x, y] - 
     32*(-1 + y)*G[xsq, sq, x, y]) - 4*(-1 + y)^2*DG[0, 0, x0]*
    G[xsq, xsq, x, y] - 4*(-1 + y)^2*G[sq, 0, x0]*G[xsq, xsq, x, y] + 
   24*G[sq, 0, sq, x, y] + 48*G[sq, sq, 0, x, y] + 16*G[sq, x0, sq, x, y] + 
   16*G[sq, x1, sq, x, y] - 16*G[x0, sq, sq, x, y] - 16*G[x1, sq, sq, x, y])*
  H[0, 0, x0] + H[0, y]*(G[sq, sq, x, y]*((-8*Pi^2)/3 - 12*DG[0, sq, 0, x0] + 
     8*DG[0, sq, 0, y] + 4*DG[0, 0, x0]*G[sq, 0, x0] + 4*G[sq, 0, x0]^2 - 
     16*G[sq, 0, 0, x0] - 12*G[sq, sq, 0, x0] - 8*G[sq, sq, 0, y] - 
     16*(-1 + y)*G[sq, xsq, 0, y] - 8*G[x0, sq, 0, x0] - 
     8*G[x1, sq, 0, x0]) + G[sq, xsq, x, y]*((4*Pi^2*(-1 + y))/3 + 
     (4 - 4*y)*DG[0, 0, 0, y] + 8*(-1 + y)*DG[0, sq, 0, y] + 
     4*(-1 + y)^2*DG[0, xsq, 0, y] - 4*(-1 + y)^2*G[sq, xsq, 0, y] + 
     8*(-1 + y)*G[x0, sq, 0, y] + 8*(-1 + y)^2*G[x0, xsq, 0, y] + 
     8*(-1 + y)*G[x1, sq, 0, y] + 8*(-1 + y)^2*G[x1, xsq, 0, y]) + 
   ((4*Pi^2*(-1 + y))/3 + (4 - 4*y)*DG[0, 0, 0, y] + 
     8*(-1 + y)*DG[0, sq, 0, y] + 4*(-1 + y)^2*DG[0, xsq, 0, y] - 
     4*(-1 + y)^2*G[sq, xsq, 0, y] + 8*(-1 + y)*G[x0, sq, 0, y] + 
     8*(-1 + y)^2*G[x0, xsq, 0, y] + 8*(-1 + y)*G[x1, sq, 0, y] + 
     8*(-1 + y)^2*G[x1, xsq, 0, y])*G[xsq, sq, x, y] + 
   G[sq, 0, 0, y]*((4 - 4*y)*G[sq, xsq, x, y] + (4 - 4*y)*G[xsq, sq, x, y]) - 
   4*(-1 + y)^2*G[sq, 0, x0]^2*G[xsq, xsq, x, y] + 
   16*(-1 + y)^2*G[sq, 0, 0, x0]*G[xsq, xsq, x, y] + 
   (12*(-1 + y)^2*DG[0, sq, 0, x0] + 12*(-1 + y)^2*G[sq, sq, 0, x0] + 
     8*(-1 + y)^2*G[x0, sq, 0, x0] + 8*(-1 + y)^2*G[x1, sq, 0, x0])*
    G[xsq, xsq, x, y] + 4*(-1 + y)*DG[0, 0, y]*G[sq, 0, xsq, x, y] + 
   4*(-1 + y)*DG[0, 0, y]*G[sq, x0, xsq, x, y] + 
   4*(-1 + y)*DG[0, 0, y]*G[sq, x1, xsq, x, y] + 
   4*(-1 + y)*DG[0, 0, y]*G[sq, xsq, 0, x, y] + (4 - 4*y)*DG[0, 0, y]*
    G[x0, sq, xsq, x, y] + (4 - 4*y)*DG[0, 0, y]*G[x0, xsq, sq, x, y] + 
   (4 - 4*y)*DG[0, 0, y]*G[x1, sq, xsq, x, y] + (4 - 4*y)*DG[0, 0, y]*
    G[x1, xsq, sq, x, y] + 8*(-1 + y)*DG[0, 0, y]*G[xsq, 0, sq, x, y] + 
   4*(-1 + y)*DG[0, 0, y]*G[xsq, sq, 0, x, y] + 4*(-1 + y)*DG[0, 0, y]*
    G[xsq, x0, sq, x, y] + 4*(-1 + y)*DG[0, 0, y]*G[xsq, x1, sq, x, y] + 
   G[sq, 0, y]*(4*(-1 + y)*G[sq, 0, xsq, x, y] + 
     4*(-1 + y)*G[sq, x0, xsq, x, y] + 4*(-1 + y)*G[sq, x1, xsq, x, y] + 
     4*(-1 + y)*G[sq, xsq, 0, x, y] + (4 - 4*y)*G[x0, sq, xsq, x, y] + 
     (4 - 4*y)*G[x0, xsq, sq, x, y] + (4 - 4*y)*G[x1, sq, xsq, x, y] + 
     (4 - 4*y)*G[x1, xsq, sq, x, y] + 8*(-1 + y)*G[xsq, 0, sq, x, y] + 
     4*(-1 + y)*G[xsq, sq, 0, x, y] + 4*(-1 + y)*G[xsq, x0, sq, x, y] + 
     4*(-1 + y)*G[xsq, x1, sq, x, y]) + 
   G[sq, 0, x0]*(-4*(-1 + y)^2*DG[0, 0, x0]*G[xsq, xsq, x, y] - 
     8*G[sq, 0, sq, x, y] - 8*G[sq, sq, 0, x, y] - 16*G[sq, x0, sq, x, y] - 
     16*G[sq, x1, sq, x, y] + 16*G[x0, sq, sq, x, y] + 
     16*G[x1, sq, sq, x, y] + 8*(-1 + y)^2*G[xsq, xsq, 0, x, y]) - 
   8*G[sq, 0, 0, sq, x, y] + (8 - 8*y)*G[sq, 0, 0, xsq, x, y] - 
   4*G[sq, 0, sq, 0, x, y] - 4*G[sq, 0, x0, sq, x, y] + 
   (4 - 4*y)*G[sq, 0, x0, xsq, x, y] - 4*G[sq, 0, x1, sq, x, y] + 
   (4 - 4*y)*G[sq, 0, x1, xsq, x, y] + (4 - 4*y)*G[sq, 0, xsq, 0, x, y] - 
   8*G[sq, sq, 0, 0, x, y] + 36*G[sq, sq, sq, sq, x, y] + 
   36*(-1 + y)*G[sq, sq, sq, xsq, x, y] - 4*G[sq, x0, 0, sq, x, y] + 
   (4 - 4*y)*G[sq, x0, 0, xsq, x, y] - 8*G[sq, x0, sq, 0, x, y] + 
   (4 - 4*y)*G[sq, x0, xsq, 0, x, y] - 4*G[sq, x1, 0, sq, x, y] + 
   (4 - 4*y)*G[sq, x1, 0, xsq, x, y] - 8*G[sq, x1, sq, 0, x, y] + 
   (4 - 4*y)*G[sq, x1, xsq, 0, x, y] - 12*(-1 + y)^2*
    G[sq, xsq, xsq, sq, x, y] - 12*(-1 + y)^3*G[sq, xsq, xsq, xsq, x, y] + 
   4*G[x0, sq, 0, sq, x, y] + 4*(-1 + y)*G[x0, sq, 0, xsq, x, y] + 
   8*G[x0, sq, sq, 0, x, y] + 4*(-1 + y)*G[x0, sq, xsq, 0, x, y] + 
   4*(-1 + y)*G[x0, xsq, sq, 0, x, y] + 4*G[x1, sq, 0, sq, x, y] + 
   4*(-1 + y)*G[x1, sq, 0, xsq, x, y] + 8*G[x1, sq, sq, 0, x, y] + 
   4*(-1 + y)*G[x1, sq, xsq, 0, x, y] + 4*(-1 + y)*G[x1, xsq, sq, 0, x, y] + 
   (8 - 8*y)*G[xsq, 0, sq, 0, x, y] - 12*(-1 + y)^2*
    G[xsq, sq, xsq, sq, x, y] - 12*(-1 + y)^3*G[xsq, sq, xsq, xsq, x, y] + 
   (4 - 4*y)*G[xsq, x0, sq, 0, x, y] + (4 - 4*y)*G[xsq, x1, sq, 0, x, y] - 
   12*(-1 + y)^2*G[xsq, xsq, sq, sq, x, y] - 
   12*(-1 + y)^3*G[xsq, xsq, sq, xsq, x, y] + 
   (-4*G[sq, sq, x, y] + 4*(-1 + y)*G[sq, xsq, x, y] + 
     4*(-1 + y)*G[xsq, sq, x, y] - 4*(-1 + y)^2*G[xsq, xsq, x, y])*
    H[0, 0, x0]) + ((8*DG[0, 0, y] - 16*G[sq, 0, x0] + 8*G[sq, 0, y])*
    G[sq, sq, x, y] + 12*(-1 + y)*DG[0, 0, y]*G[sq, xsq, x, y] + 
   12*(-1 + y)*DG[0, 0, y]*G[xsq, sq, x, y] + 
   G[sq, 0, y]*(12*(-1 + y)*G[sq, xsq, x, y] + 
     12*(-1 + y)*G[xsq, sq, x, y]) + 16*(-1 + y)^2*G[sq, 0, x0]*
    G[xsq, xsq, x, y] - 4*G[sq, 0, sq, x, y] + 
   (4 - 4*y)*G[sq, 0, xsq, x, y] - 20*G[sq, sq, 0, x, y] + 
   4*G[sq, x0, sq, x, y] + 4*(-1 + y)*G[sq, x0, xsq, x, y] + 
   4*G[sq, x1, sq, x, y] + 4*(-1 + y)*G[sq, x1, xsq, x, y] + 
   (8 - 8*y)*G[sq, xsq, 0, x, y] - 4*G[x0, sq, sq, x, y] + 
   (4 - 4*y)*G[x0, sq, xsq, x, y] + (4 - 4*y)*G[x0, xsq, sq, x, y] - 
   4*(-1 + y)^2*G[x0, xsq, xsq, x, y] - 4*G[x1, sq, sq, x, y] + 
   (4 - 4*y)*G[x1, sq, xsq, x, y] + (4 - 4*y)*G[x1, xsq, sq, x, y] - 
   4*(-1 + y)^2*G[x1, xsq, xsq, x, y] + 8*(-1 + y)*G[xsq, 0, sq, x, y] + 
   8*(-1 + y)^2*G[xsq, 0, xsq, x, y] + (8 - 8*y)*G[xsq, sq, 0, x, y] + 
   4*(-1 + y)*G[xsq, x0, sq, x, y] + 4*(-1 + y)^2*G[xsq, x0, xsq, x, y] + 
   4*(-1 + y)*G[xsq, x1, sq, x, y] + 4*(-1 + y)^2*G[xsq, x1, xsq, x, y] + 
   4*(-1 + y)^2*G[xsq, xsq, 0, x, y])*H[0, 0, y] + 
 H[0, x0]*(G[sq, xsq, x, y]*(-16*(-1 + y)*DG[0, sq, 0, y] + 
     8*(-1 + y)^2*G[sq, xsq, 0, y] - 16*(-1 + y)*G[x0, sq, 0, y] - 
     16*(-1 + y)*G[x1, sq, 0, y]) + G[sq, sq, x, y]*
    ((4*Pi^2)/3 - 2*DG[0, 0, x0]^2 + 2*DG[0, 0, 0, x0] + 6*DG[0, sq, 0, x0] + 
     6*(-2*Sqrt[y] + y)*DG[0, xsq, 0, x0] - 4*DG[0, 0, x0]*G[sq, 0, x0] - 
     2*G[sq, 0, x0]^2 + 2*G[sq, 0, 0, x0] + 6*G[sq, sq, 0, x0] + 
     16*G[sq, sq, 0, y] + 6*(-2*Sqrt[y] + y)*G[sq, xsq, 0, x0] + 
     4*G[x0, sq, 0, x0] + 4*(-2*Sqrt[y] + y)*G[x0, xsq, 0, x0] + 
     4*G[x1, sq, 0, x0] + 4*(-2*Sqrt[y] + y)*G[x1, xsq, 0, x0]) + 
   (-16*(-1 + y)*DG[0, sq, 0, y] + 8*(-1 + y)^2*G[sq, xsq, 0, y] - 
     16*(-1 + y)*G[x0, sq, 0, y] - 16*(-1 + y)*G[x1, sq, 0, y])*
    G[xsq, sq, x, y] + G[sq, 0, 0, y]*(-24*(-1 + y)*G[sq, xsq, x, y] - 
     24*(-1 + y)*G[xsq, sq, x, y]) + 2*(-1 + y)^2*G[sq, 0, x0]^2*
    G[xsq, xsq, x, y] - 2*(-1 + y)^2*G[sq, 0, 0, x0]*G[xsq, xsq, x, y] + 
   ((-4*Pi^2*(-1 + y)^2)/3 + 2*(-1 + y)^2*DG[0, 0, x0]^2 - 
     2*(-1 + y)^2*DG[0, 0, 0, x0] - 6*(-1 + y)^2*DG[0, sq, 0, x0] - 
     6*(-2 + Sqrt[y])*(-1 + y)^2*Sqrt[y]*DG[0, xsq, 0, x0] - 
     6*(-1 + y)^2*G[sq, sq, 0, x0] - 6*(-2 + Sqrt[y])*(-1 + y)^2*Sqrt[y]*
      G[sq, xsq, 0, x0] - 4*(-1 + y)^2*G[x0, sq, 0, x0] - 
     4*(-2 + Sqrt[y])*(-1 + y)^2*Sqrt[y]*G[x0, xsq, 0, x0] - 
     4*(-1 + y)^2*G[x1, sq, 0, x0] - 4*(-2 + Sqrt[y])*(-1 + y)^2*Sqrt[y]*
      G[x1, xsq, 0, x0])*G[xsq, xsq, x, y] + 
   4*DG[0, 0, x0]*G[sq, 0, sq, x, y] + 4*DG[0, 0, x0]*G[sq, sq, 0, x, y] + 
   8*DG[0, 0, x0]*G[sq, x0, sq, x, y] + 8*DG[0, 0, x0]*G[sq, x1, sq, x, y] - 
   8*DG[0, 0, x0]*G[x0, sq, sq, x, y] - 8*DG[0, 0, x0]*G[x1, sq, sq, x, y] + 
   G[sq, 0, y]*((8 - 8*y)*G[sq, 0, xsq, x, y] + 
     (8 - 8*y)*G[sq, x0, xsq, x, y] + (8 - 8*y)*G[sq, x1, xsq, x, y] + 
     (8 - 8*y)*G[sq, xsq, 0, x, y] + 8*(-1 + y)*G[x0, sq, xsq, x, y] + 
     8*(-1 + y)*G[x0, xsq, sq, x, y] + 8*(-1 + y)*G[x1, sq, xsq, x, y] + 
     8*(-1 + y)*G[x1, xsq, sq, x, y] - 16*(-1 + y)*G[xsq, 0, sq, x, y] + 
     (8 - 8*y)*G[xsq, sq, 0, x, y] + (8 - 8*y)*G[xsq, x0, sq, x, y] + 
     (8 - 8*y)*G[xsq, x1, sq, x, y]) - 4*(-1 + y)^2*DG[0, 0, x0]*
    G[xsq, xsq, 0, x, y] + G[sq, 0, x0]*
    (4*(-1 + y)^2*DG[0, 0, x0]*G[xsq, xsq, x, y] + 4*G[sq, 0, sq, x, y] + 
     4*G[sq, sq, 0, x, y] + 8*G[sq, x0, sq, x, y] + 8*G[sq, x1, sq, x, y] - 
     8*G[x0, sq, sq, x, y] - 8*G[x1, sq, sq, x, y] - 
     4*(-1 + y)^2*G[xsq, xsq, 0, x, y]) + 16*G[sq, 0, 0, sq, x, y] + 
   24*G[sq, 0, sq, 0, x, y] + 8*G[sq, 0, x0, sq, x, y] + 
   8*G[sq, 0, x1, sq, x, y] + 48*G[sq, sq, 0, 0, x, y] - 
   72*G[sq, sq, sq, sq, x, y] + 8*G[sq, x0, 0, sq, x, y] + 
   16*G[sq, x0, sq, 0, x, y] + 8*G[sq, x1, 0, sq, x, y] + 
   16*G[sq, x1, sq, 0, x, y] + 24*(-1 + y)^2*G[sq, xsq, xsq, sq, x, y] - 
   8*G[x0, sq, 0, sq, x, y] - 16*G[x0, sq, sq, 0, x, y] - 
   8*G[x1, sq, 0, sq, x, y] - 16*G[x1, sq, sq, 0, x, y] + 
   24*(-1 + y)^2*G[xsq, sq, xsq, sq, x, y] + 
   24*(-1 + y)^2*G[xsq, xsq, sq, sq, x, y] + 
   (-4*G[sq, sq, 0, x, y] + 4*(-1 + y)*G[sq, xsq, 0, x, y] + 
     4*(-1 + y)*G[xsq, sq, 0, x, y] - 4*(-1 + y)^2*G[xsq, xsq, 0, x, y])*
    H[0, y] + (-4*G[sq, sq, x, y] + 4*(-1 + y)*G[sq, xsq, x, y] + 
     4*(-1 + y)*G[xsq, sq, x, y] - 4*(-1 + y)^2*G[xsq, xsq, x, y])*
    H[0, 0, y]) + ((-4*DG[0, 0, x0] - 4*G[sq, 0, x0])*G[sq, sq, x, y] + 
   4*(-1 + y)^2*DG[0, 0, x0]*G[xsq, xsq, x, y] + 4*(-1 + y)^2*G[sq, 0, x0]*
    G[xsq, xsq, x, y] + 8*G[sq, 0, sq, x, y] + 8*G[sq, sq, 0, x, y] + 
   16*G[sq, x0, sq, x, y] + 16*G[sq, x1, sq, x, y] - 16*G[x0, sq, sq, x, y] - 
   16*G[x1, sq, sq, x, y] - 8*(-1 + y)^2*G[xsq, xsq, 0, x, y])*H[1, 0, x0] + 
 (16*G[sq, 0, y]*G[sq, sq, x, y] + (8 - 8*y)*DG[0, 0, y]*G[sq, xsq, x, y] + 
   (8 - 8*y)*DG[0, 0, y]*G[xsq, sq, x, y] + 8*(-1 + y)*G[sq, 0, xsq, x, y] + 
   8*(-1 + y)*G[sq, x0, xsq, x, y] + 8*(-1 + y)*G[sq, x1, xsq, x, y] + 
   8*(-1 + y)*G[sq, xsq, 0, x, y] + (8 - 8*y)*G[x0, sq, xsq, x, y] + 
   (8 - 8*y)*G[x0, xsq, sq, x, y] + (8 - 8*y)*G[x1, sq, xsq, x, y] + 
   (8 - 8*y)*G[x1, xsq, sq, x, y] + 16*(-1 + y)*G[xsq, 0, sq, x, y] + 
   8*(-1 + y)*G[xsq, sq, 0, x, y] + 8*(-1 + y)*G[xsq, x0, sq, x, y] + 
   8*(-1 + y)*G[xsq, x1, sq, x, y])*H[1, 0, y] + 
 48*G[sq, sq, x, y]*H[0, 0, 0, x0] + 
 (12*G[sq, sq, x, y] + 12*(-1 + y)*G[sq, xsq, x, y] + 
   12*(-1 + y)*G[xsq, sq, x, y] + 12*(-1 + y)^2*G[xsq, xsq, x, y])*
  H[0, 0, 0, y] + (8*G[sq, sq, x, y] - 8*(-1 + y)^2*G[xsq, xsq, x, y])*
  H[0, 1, 0, x0] + (-16*G[sq, sq, x, y] + 8*(-1 + y)*G[sq, xsq, x, y] + 
   8*(-1 + y)*G[xsq, sq, x, y])*H[0, 1, 0, y] + 
 (8*G[sq, sq, x, y] - 8*(-1 + y)^2*G[xsq, xsq, x, y])*H[1, 0, 0, x0] + 
 (16*G[sq, sq, x, y] + 24*(-1 + y)*G[sq, xsq, x, y] + 
   24*(-1 + y)*G[xsq, sq, x, y])*H[1, 0, 0, y] + 
 (-8*G[sq, sq, x, y] + 8*(-1 + y)^2*G[xsq, xsq, x, y])*H[1, 1, 0, x0] + 
 (-16*(-1 + y)*G[sq, xsq, x, y] - 16*(-1 + y)*G[xsq, sq, x, y])*
  H[1, 1, 0, y] + G[sq, sq, x, y]*((-2*Pi^2*DG[0, 0, x0])/3 - 
   12*DG[0, sq, 0, 0, x0] + (8*Pi^2*G[sq, 0, y])/3 + 
   4*DG[0, 0, x0]*G[sq, 0, 0, x0] + G[sq, 0, x0]*
    ((-2*Pi^2)/3 + 4*G[sq, 0, 0, x0]) - 16*G[sq, 0, 0, 0, x0] - 
   16*G[sq, 0, sq, 0, y] - 12*G[sq, sq, 0, 0, x0] + 16*G[sq, sq, 0, 0, y] - 
   8*G[x0, sq, 0, 0, x0] - 8*G[x1, sq, 0, 0, x0] + 112*Zeta[3]) + 
 G[sq, xsq, x, y]*((-4*Pi^2*(-1 + y)*DG[0, 0, y])/3 - 
   16*(-1 + y)*DG[0, sq, 0, 0, y] - 16*(-1 + y)*G[sq, 0, 0, 0, y] + 
   8*(-1 + y)^2*G[sq, 0, xsq, 0, y] + 8*(-1 + y)^2*G[sq, xsq, 0, 0, y] - 
   16*(-1 + y)*G[x0, sq, 0, 0, y] - 16*(-1 + y)*G[x1, sq, 0, 0, y] + 
   8*(-1 + y)*Zeta[3]) + G[xsq, sq, x, y]*((-4*Pi^2*(-1 + y)*DG[0, 0, y])/3 - 
   16*(-1 + y)*DG[0, sq, 0, 0, y] - 16*(-1 + y)*G[sq, 0, 0, 0, y] + 
   8*(-1 + y)^2*G[sq, 0, xsq, 0, y] + 8*(-1 + y)^2*G[sq, xsq, 0, 0, y] - 
   16*(-1 + y)*G[x0, sq, 0, 0, y] - 16*(-1 + y)*G[x1, sq, 0, 0, y] + 
   8*(-1 + y)*Zeta[3]) + G[xsq, xsq, x, y]*
  ((2*Pi^2*(-1 + y)^2*DG[0, 0, x0])/3 + 12*(-1 + y)^2*DG[0, sq, 0, 0, x0] + 
   16*(-1 + y)^2*G[sq, 0, 0, 0, x0] + 12*(-1 + y)^2*G[sq, sq, 0, 0, x0] + 
   8*(-1 + y)^2*G[x0, sq, 0, 0, x0] + 8*(-1 + y)^2*G[x1, sq, 0, 0, x0] + 
   32*(-1 + y)^2*Zeta[3])
);


